Error Estimates and Convergence Analysis for Learning Mechanism--AI Coupled Dynamical Systems

Mechanism--AI coupled dynamical systems retain known mechanisms while learning unknown dynamics from data. We study how neural approximation, numerical integration, finite observations, and optimization jointly affect the accuracy of this learning process. For time-dependent learned terms in a fixed compact admissible class, we derive a four-component objective error bound within an optimal control formulation. Explicit estimates are obtained for constrained ReLU approximation and Euler integration, with deterministic quadrature and random sampling treated separately. Under joint refinement, we establish $\Gamma$-convergence of the approximate objectives and show that approximate minimizers approach the continuous optimal set when the global optimization gaps vanish. We also derive conditional stability estimates for state-dependent learned terms. Numerical experiments with a susceptible--infected--recovered (SIR) model illustrate the analysis and show how solver resolution affects continuous-trajectory accuracy even when training losses are similar.

==> anc/numerics/README.md <==
# Reproducible SIR experiments

This directory accompanies "Error Estimates and Convergence Analysis for Learning Mechanism-AI Coupled Dynamical Systems." All observations are synthetic. Only the infected component is
observed; the initial state and recovery rate are fixed and known.

## Run

From this directory, execute:

```bash
python -m pip install -r requirements.txt
python run_experiments.py
```

The program writes all tabular results to `data/` and both PDF and PNG versions
of the two figures to `figures/`. It uses a fixed base random seed, 20261011,
with separate streams for each experiment. The first validated run used Python
3.12.14, NumPy 2.3.5, SciPy 1.17.0, and Matplotlib 3.10.8. 
## Experiments

1. **Approximation.** Interpolate the known smooth transmission rate by
   constrained piecewise linear functions, an explicitly realizable ReLU
   class. The coefficient interval and adjacent-difference constraints enforce
   both amplitude and Lipschitz bounds. Compare control, state, and loss
   errors at successively finer spline meshes. The observed second-order
   control error is specific to the smooth truth and is stronger than the
   general Lipschitz-class estimate.
2. **ODE discretization.** Apply explicit Euler with linear state
   reconstruction to a fixed smooth control. Compare to numerical reference
   trajectories and check simplex invariance.
3. **Quadrature and sampling.** Compare deterministic midpoint quadrature
   with independent random observation times and bounded noise, keeping the
   comparison control fixed. Predictions in this sampling diagnostic use
   the DOP853 reference trajectories. The Monte Carlo study uses 2000 independent
   realizations per sample size. It does not estimate a uniform
   generalization bound for a trained hypothesis class.
4. **Constrained fitting.** Fit the transmission control from 128 noisy
   infected-component observations, using 12 spline intervals and five
   feasible initializations. SLSQP uses exact derivatives of the discrete
   Euler recursion. A directional finite-difference calculation checks this
   derivative. Agreement among starts is not a certificate of global
   optimality. Refit at five Euler steps to compare the discrete training
   loss with the continuous noiseless risk of the learned control.
5. **Scalar optimization gap.** Fit a constant transmission parameter from
   64 independent noisy observations. A full-interval parameter grid and a
   derived Lipschitz constant bound the global minimum of the discrete
   empirical objective independently of the scalar optimizer. Combine that
   gap bound with two explicitly evaluated comparator discrepancies.

## Numerical conventions and limits

All training trajectories use explicit Euler. A solver's adaptive tolerance
is never interpreted as a rigorous global error bound. Reference integration
uses DOP853 with small tolerances and a fixed maximum step, splitting intervals
at every spline knot. Reference quadrature is composite Gauss--Legendre.

All reported convergence slopes are fitted on the four finest resolutions.

The parameter-grid lower-bound formula is analytic for the exact discrete
objective. Its displayed numerical evaluation uses ordinary double-precision
arithmetic, not outward-rounded interval arithmetic. The scalar continuous
risk is also evaluated against a numerical reference. Thus these calculations
are not a computer-assisted proof for the exact continuous SIR equation.

The reported grid checks and tolerance refinements assess remaining numerical
risks without converting adaptive tolerances into theoretical error estimates.
`data/summary.json` records all key results and those checks. The complete
scalar objective grid is retained in `data/scalar_objective_grid.csv`.

## Files

- `run_experiments.py`: complete simulation, optimization, diagnostics, and
  figure-generation source.
- `requirements.txt`: the required Python packages.
- `check_mathematics.py`: numerical and algebraic implementation checks.
- `figures/error_diagnostics.pdf`: four isolated error diagnostics.
- `figures/sir_learning.pdf`: control fitting, observations, optimization
  histories, and the effect of the training solver.
- `data/summary.json`: complete numerical settings and numerical findings.
- Other CSV files: observations, fitted coefficients, trajectories, mesh
  refinements, optimizer histories, the scalar grid, and the comparator error
  budget.

The manuscript's displayed values are rounded versions of the corresponding
CSV/JSON values. No empirical maximum over finitely many controls is presented
as a uniform error bound.


==> anc/numerics/check_mathematics.py <==
#!/usr/bin/env python3
"""Deterministic algebraic and numerical regression checks for the SIR example.

These tests check implementations and finite instances; they are not a formal
verification of the manuscript's proofs or interval-arithmetic certificates.
They do not overwrite the archived experiment data or figures.

Usage: python check_mathematics.py [--output checks.json]
"""
from __future__ import annotations
import argparse
from decimal import Decimal, localcontext
import json
from pathlib import Path
import numpy as np
import pandas as pd
from scipy.integrate import solve_ivp
import run_experiments as experiment

ROOT = Path(__file__).resolve().parent
DATA = ROOT / 'data'

def check_all() -> dict:
    checks = []
    rng = np.random.default_rng(20261013)
    def record(name: str, **details) -> None:
        checks.append({'name': name, 'passed': True, **details})

    # Check the telescoping expression on unrelated finite objectives. The
    # approximation comparator can be any point of the restricted class.
    slack = float('inf')
    for _ in range(2000):
        j, jh, f = rng.normal(size=(3, 15))
        feasible = rng.choice(15, 7, replace=False)
        star = int(np.argmin(j))
        jstar = feasible[np.argmin(j[feasible])]
        hstar = feasible[np.argmin(jh[feasible])]
        fstar = feasible[np.argmin(f[feasible])]
        approx, output = rng.choice(feasible, 2)
        bound = (abs(j[approx]-j[star])
                 +abs(j[output]-jh[output])+abs(jh[jstar]-j[jstar])
                 +abs(jh[output]-f[output])+abs(f[hstar]-jh[hstar])
                 +f[output]-f[fstar])
        excess = j[output]-j[star]
        assert excess >= -1e-12 and excess <= bound+1e-12
        slack = min(slack, float(bound-excess))
    record('four_term_telescoping', instances=2000, minimum_slack=slack)

    # Jacobian norms, coefficient derivative, and vector-field envelope on
    # the simplex, including its vertices.
    xyz = np.vstack((rng.dirichlet(np.ones(3), 100000), np.eye(3)))
    b = rng.uniform(0.2, 0.8, len(xyz)); gamma=0.2
    s, i = xyz[:, 0], xyz[:, 1]
    dxnorm = np.maximum(2*b*i, b*s+np.abs(b*s-gamma)+gamma)
    dunorm = 2*s*i
    fnorm = b*s*i+np.abs(b*s*i-gamma*i)+gamma*i
    assert dxnorm.max() <= 1.6+1e-14
    assert dunorm.max() <= 0.5+1e-14
    assert fnorm.max() <= 0.4+1e-14
    record('sir_simplex_constants', states=len(xyz),
           max_state_jacobian_norm=float(dxnorm.max()),
           max_control_derivative_norm=float(dunorm.max()),
           max_vector_field_norm=float(fnorm.max()))

    # Preserve nonnegativity at the allowed boundary step. This check uses
    # arbitrary time-varying coefficients within the amplitude bounds.
    state=rng.dirichlet(np.ones(3), 1000)
    h=1/0.8
    for _ in range(20):
        bt=rng.uniform(0.2,0.8,len(state))
        inc=bt*state[:,0]*state[:,1]
        state=np.column_stack((state[:,0]-h*inc,
                               state[:,1]+h*(inc-gamma*state[:,1]),
                               state[:,2]+h*gamma*state[:,1]))
        assert state.min() >= -1e-14
        assert np.max(np.abs(state.sum(axis=1)-1)) < 2e-14
    record('euler_simplex_preservation', trajectories=1000, steps=20,
           boundary_step=h, mass_error=float(np.max(np.abs(state.sum(axis=1)-1))))

    # The geometric-sum estimate on nonuniform Euler meshes, including c=0.
    largest_ratio=0.0
    for c in [0.0, 1e-8, 0.3, 1.6]:
        for _ in range(50):
            dt=rng.dirichlet(np.ones(20))*2
            value=0.0
            for d in dt: value=(1+c*d)*value+d
            phi=2.0 if c==0 else np.expm1(2*c)/c
            assert value <= phi*(1+1e-13)
            largest_ratio=max(largest_ratio,value/phi)
    record('nonuniform_euler_comparison_sum', meshes=200,
           maximum_ratio_to_phi=float(largest_ratio))

    # Constraint-preserving interpolation and the exact ReLU realization.
    n=16; horizon=2.0; lip=0.12
    knots=np.linspace(0,horizon,n+1)
    values=np.empty(n+1); values[0]=0.5
    for k in range(n):
        values[k+1]=np.clip(values[k]+rng.uniform(-1,1)*lip*horizon/n,0.2,0.8)
    slopes=np.diff(values)/(horizon/n)
    query=np.linspace(0,horizon,5001)
    relu=(values[0]+slopes[0]*query
          +np.maximum(query[:,None]-knots[None,1:-1],0)@np.diff(slopes))
    interp=np.interp(query,knots,values)
    difference=float(np.max(np.abs(relu-interp)))
    assert difference < 1e-13 and np.max(np.abs(slopes)) <= lip+1e-14
    record('constrained_relu_realization', maximum_difference=difference)

    # On unequal cells the sum-of-cubes expression is exact for phi=t^2/2.
    edges=np.array([0.0,0.9,1.0]); widths=np.diff(edges)
    midpoint=(edges[:-1]+edges[1:])/2
    error=abs(1/6-np.sum(widths*midpoint**2/2))
    sharp=float(np.sum(widths**3)/24)
    equal_cell_expression=1/(24*2**2)
    assert abs(error-sharp)<1e-15 and error>equal_cell_expression
    record('nonuniform_midpoint_formula', actual_error=float(error),
           sum_of_cubes_bound=sharp,
           inapplicable_equal_cell_expression=equal_cell_expression)

    # Test the uniform continuous-reconstruction Euler bound on a short,
    # smooth controlled problem with separately integrated reference states.
    horizon=1.0; x0=np.array([0.9,0.1,0.0])
    bt=lambda t: 0.5+0.04*np.sin(2*np.pi*np.asarray(t))
    l0=0.04*2*np.pi
    lfx=1.6; mf=0.4; df=lfx*mf+0.5*l0
    ref=solve_ivp(lambda t,x: [-bt(t)*x[0]*x[1],
                              bt(t)*x[0]*x[1]-gamma*x[1],gamma*x[1]],
                  (0,horizon),x0,method='DOP853',rtol=5e-13,atol=5e-15,
                  dense_output=True,max_step=0.025)
    assert ref.success
    q=np.linspace(0,horizon,10001)
    ratios=[]
    for steps in [8,16,32,64]:
        t,x=experiment.euler(bt,steps,horizon,x0,gamma)
        reconstruction=experiment.interpolate_states(t,x,q)
        err=np.max(np.sum(np.abs(reconstruction-ref.sol(q)),axis=0))
        h=horizon/steps
        bound=df*(h*np.expm1(lfx*horizon)/(2*lfx)+h*h/8)
        assert err <= bound+1e-12
        ratios.append(float(err/bound))
    record('continuous_reconstruction_euler_bound', tested_steps=[8,16,32,64],
           ratios_to_analytic_bound=ratios)

    # Compare the exact discrete sensitivity in the optimizer against an
    # independent Euler recursion and central finite differences.
    obs=pd.read_csv(DATA/'observations.csv')
    model=experiment.EulerLoss((obs.time.to_numpy(),obs.observed_I.to_numpy()))
    q=obs.time.to_numpy(); y=obs.observed_I.to_numpy()
    theta=0.5+0.06*np.sin(np.linspace(0,2*np.pi,13))
    def independent_loss(c):
        times=np.linspace(0,12,481); step=0.025
        bs=np.interp(times[:-1],np.linspace(0,12,13),c)
        s=0.98; inf=0.02; trajectory=[inf]
        for b in bs:
            incidence=b*s*inf
            s,inf=s-step*incidence,inf+step*(incidence-0.2*inf)
            trajectory.append(inf)
        pred=np.interp(q,times,np.array(trajectory))
        return float(np.mean((pred-y)**2))
    value,gradient=model.evaluate(theta)
    assert abs(value-independent_loss(theta))<1e-14
    step=1e-6
    fd=np.array([(independent_loss(theta+step*e)-independent_loss(theta-step*e))/(2*step)
                 for e in np.eye(13)])
    relative=float(np.linalg.norm(fd-gradient)/max(np.linalg.norm(fd),1e-12))
    assert relative < 2e-6
    record('discrete_loss_and_gradient', relative_gradient_error=relative,
           objective_difference=float(abs(value-independent_loss(theta))))

    # Check archived parameter feasibility, noise ranges, and displayed values.
    fit=pd.read_csv(DATA/'learned_control.csv')
    control=fit.learned_beta.to_numpy()
    violations=max(0.0,0.2-float(control.min()),float(control.max())-0.8,
                   float(np.max(np.abs(np.diff(control)/np.diff(fit.knot_time))))-0.12)
    assert violations<1e-12
    assert np.max(np.abs(obs.noise))<=0.003
    assert np.max(np.abs(obs.observed_I-obs.noiseless_I-obs.noise))<1e-15
    summary=json.loads((DATA/'summary.json').read_text())
    loss,_=model.evaluate(control)
    assert abs(loss-summary['learning']['best_fit']['training_MSE'])<1e-14
    record('archived_learning_and_noise', maximum_roundoff_feasibility_violation=violations,
           archived_loss_recomputed=loss)

    # Decimal recomputation is separate from the float64 code. It checks the
    # formula, but does not enclose all grid evaluations or the continuous ODE.
    with localcontext() as context:
        context.prec=70
        D=Decimal; h=D(1)/128
        cf=(D('0.1')*D('1.2').exp()+D('0.01'))*((1+D('1.6')*h)**256-1)/D('1.6')
    scalar=summary['scalar_certificate']
    assert abs(float(cf)-scalar['loss_Lipschitz_bound'])<1e-12
    grid=pd.read_csv(DATA/'scalar_objective_grid.csv')
    lower=max(0,float(grid.discrete_empirical_MSE.min())
                  -float(cf)*scalar['grid_spacing']/2)
    gap=scalar['objective_at_candidate']-lower
    budget=gap+scalar['numerical_comparator_term']+scalar['sampling_comparator_term']
    assert abs(lower-scalar['grid_lower_bound'])<1e-16
    assert abs(budget-scalar['budget_total'])<1e-16
    assert scalar['population_excess_risk']<=budget
    record('scalar_lipschitz_and_error_budget', decimal_constant=str(cf),
           lower_bound_evaluation=lower, optimization_gap_bound_evaluation=gap,
           comparator_budget=budget,
           not_interval_certified=True)
    return {'all_passed': True, 'number_of_checks': len(checks),
            'scope': 'Finite algebraic and numerical regression tests, not formal proof verification.',
            'checks': checks}

if __name__ == '__main__':
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output',type=Path)
    args=parser.parse_args()
    result=check_all()
    text=json.dumps(result,ensure_ascii=False,indent=2)
    if args.output: args.output.write_text(text+'\n',encoding='utf-8')
    print(text)


==> anc/numerics/data/approximation.csv <==
N_intervals,control_sup_error,state_sup_l1_error_sampled,noiseless_population_loss,Lipschitz_interpolation_upper_bound
2,0.2,0.2483910331074729,0.0018532075831317538,0.36
4,0.04210273247060381,0.057724119574344174,9.627445007406777e-05,0.18
8,0.01407552452675559,0.014338932213054531,6.3168656810591e-06,0.09
16,0.0037692624187123935,0.0036756695134219364,4.0084381301488025e-07,0.045
32,0.0009584197828396146,0.0009165363256802422,2.515074357301811e-08,0.0225
64,0.00024061861268231954,0.00022907817587577983,1.5734671283500952e-09,0.01125


==> anc/numerics/data/learned_control.csv <==
knot_time,learned_beta,true_beta_at_knots
0.0,0.5145994825083963,0.5
1.0,0.6345994825083963,0.6
2.0,0.6288169138944081,0.6732050807568877
3.0,0.7488169138944081,0.7
4.0,0.6411068462739113,0.6732050807568878
5.0,0.6140515126033649,0.6
6.0,0.49492854129712927,0.5
7.0,0.4079026549535177,0.4
8.0,0.3070989995063052,0.3267949192431123
9.0,0.3014391467673203,0.3
10.0,0.3232696890237293,0.32679491924311227
11.0,0.3923094503828634,0.3999999999999999
12.0,0.5123094503828635,0.49999999999999994


==> anc/numerics/data/learned_trajectories.csv <==
time,true_beta,learned_beta,true_S,true_I,true_R,learned_S_reference,learned_I_reference,learned_R_reference
0.0,0.5,0.5145994825083963,0.98,0.02,0.0,0.98,0.02,0.0
0.01,0.501047192766284,0.5157994825083962,0.9799017597029765,0.020058182175631396,4.005812139200144e-05,0.9798988720706822,0.020061066930934415,4.006099838345746e-05
0.02,0.5020943568232492,0.5169994825083962,0.9798030369205897,0.020116730106870973,8.023297253938008e-05,0.9797972090454573,0.020122546411786093,8.024454275657257e-05
0.03,0.5031414634623641,0.5181994825083963,0.979703828805351,0.020175645907583483,0.00012052528706558219,0.9796950075539117,0.020184440985329715,0.00012055146075861668
0.04,0.5041884839766714,0.5193994825083963,0.9796041324957182,0.02023493170145022,0.00016093580283159704,0.9795922642004244,0.020246753214441075,0.00016098258513448673
0.05,0.5052353896615747,0.5205994825083963,0.9795039451160497,0.02029458962199473,0.00020146526195561503,0.9794889755639791,0.02030948568224593,0.00020153875377505626
0.06,0.5062821518156256,0.5217994825083963,0.9794032637765593,0.02035462181260803,0.00024211441083273473,0.9793851381979721,0.020372640992270034,0.00024222080975782614
0.07,0.5073287417413113,0.5229994825083962,0.979302085573272,0.020415030426573205,0.00028288400015472526,0.9792807486300218,0.020436221768590345,0.00028302960138787474
0.08,0.50837513074584,0.5241994825083963,0.9792004075879808,0.02047581762708944,0.00032377478492983503,0.9791758033617736,0.020500230655987384,0.0003239659822391112
0.09,0.5094212901419285,0.5253994825083963,0.9790982268882019,0.020536985587295463,0.0003647875245026479,0.9790702988687053,0.020564670320098788,0.000365030811195837
0.1,0.5104671912485887,0.5265994825083963,0.9789955405271337,0.02059853649029237,0.0004059229825739847,0.9789642315999313,0.020629543447574086,0.00040622495249461417
0.11,0.5115128053919135,0.5277994825083963,0.9788923455436133,0.02066047252916584,0.0004471819272208484,0.978857597978003,0.020694852746230615,0.0004475492757664459
0.12,0.5125581039058626,0.5289994825083962,0.9787886389620759,0.0207227959070077,0.000488565130916415,0.97875039439871,0.02076060094521069,0.0004890046560792695
0.13,0.5136030581330496,0.5301994825083962,0.978684417792513,0.02078550883693689,0.0005300733705500651,0.9786426172308793,0.02082679079513998,0.000530591973980765
0.14,0.5146476394255264,0.5313994825083963,0.9785796790304329,0.02084861354211972,0.0005717074274474593,0.9785342628161715,0.020893425068287053,0.0005723121155414812
0.15,0.5156918191455689,0.5325994825083963,0.9784744196568198,0.020912112255789494,0.0006134680873906541,0.9784253274688774,0.020960506558724227,0.0006141659723982807
0.16,0.5167355686664631,0.5337994825083963,0.9783686366380963,0.020976007221265473,0.000655356140638258,0.9783158074757123,0.021028038082489584,0.0006561544417981085
0.17,0.5177788593732883,0.5349994825083962,0.9782623269260833,0.021040300691971103,0.0006973723819456267,0.9782056990956076,0.021096022477750248,0.0006982784266420832
0.18,0.5188216626637029,0.5361994825083962,0.9781554874579633,0.021104994931451567,0.0007395176105850883,0.9780949985595031,0.021164462604966936,0.0007405388355299205
0.19,0.5198639499487278,0.5373994825083963,0.9780481151562432,0.021170092213390567,0.0007817926303661775,0.9779837020701356,0.021233361347059724,0.0007829365828046995
0.2,0.5209056926535307,0.5385994825083963,0.9779402069287175,0.021235594821626454,0.0008241982496559556,0.977871805801827,0.02130272160957508,0.0008254725885979341
0.21,0.5219468622182091,0.5397994825083963,0.977831759668433,0.021301505050167573,0.0008667352813993269,0.9777593059002708,0.02137254632085421,0.0008681477788749982
0.22,0.5229874300985733,0.5409994825083962,0.9777227702536537,0.02136782520320684,0.0009094045431393953,0.9776461984823165,0.02144283843220259,0.000910963085480884
0.23,0.5240273677669294,0.5421994825083962,0.9776132355478265,0.02143455759513558,0.0009522068570378475,0.9775324796357528,0.02151360091806087,0.0009539194461863002
0.24,0.5250666467128609,0.5433994825083963,0.9775031523995481,0.02150170455055655,0.0009951430498953639,0.9774181454190889,0.021584836776177018,0.0009970178047341146
0.25,0.5261052384440104,0.5445994825083963,0.9773925176425318,0.021569268404296203,0.0010382139531720537,0.9773031918613341,0.021656549027779748,0.0010402591108861431
0.26,0.5271431144868609,0.5457994825083963,0.977281328095576,0.021637251501416075,0.0010814204030079105,0.9771876149617764,0.0217287407177533,0.0010836443204702841
0.27,0.5281802463875165,0.5469994825083963,0.9771695805625333,0.021705656197223422,0.0011247632402432944,0.9770714106897584,0.02180141491481348,0.0011271743954280088
0.28,0.5292166057124823,0.5481994825083962,0.9770572718322796,0.021774484857280972,0.00116824331043943,0.9769545749844527,0.021874574711685045,0.0011708503038621995
0.29,0.5302521640494439,0.5493994825083963,0.9769443986786853,0.02184373985741583,0.0012118614638989289,0.9768371037546342,0.02194822322528039,0.0012146730200853471
0.3,0.5312868930080462,0.5505994825083963,0.9768309578605862,0.021913423583727526,0.0012556185556863268,0.9767189928784523,0.022022363596879587,0.0012586435246681063
0.31,0.5323207642206722,0.5517994825083963,0.9767169461217562,0.02198353843259519,0.0012995154456486402,0.9766002382032001,0.022096998992311725,0.0013027628044882079
0.32,0.5333537493432204,0.5529994825083963,0.9766023601908803,0.022054086810683816,0.0013435529984359381,0.9764808355450826,0.022172132602137642,0.0013470318527797382
0.33,0.5343858200558819,0.5541994825083962,0.9764871967815285,0.022125071134949627,0.001387732083521917,0.9763607806889832,0.022247767641833942,0.0013914516691827872
0.34,0.5354169480639167,0.5553994825083963,0.9763714525921311,0.022196493832644444,0.0014320535752244577,0.976240069388228,0.022323907351978454,0.0014360232597934782
0.35000000000000003,0.5364471050984295,0.5565994825083963,0.9762551243059545,0.022268357341319243,0.001476518352726252,0.9761186973643486,0.022400554998436958,0.0014807476372143437
0.36,0.5374762629171449,0.5577994825083963,0.976138208591078,0.022340664108826645,0.0015211273000953936,0.9759966603068435,0.022477713872551364,0.0015256258206050922
0.37,0.5385043933051815,0.5589994825083963,0.9760207021003715,0.022413416593322515,0.001565881306305985,0.975873953872937,0.022555387291329207,0.001570658835733751
0.38,0.5395314680758252,0.5601994825083962,0.9759026014714748,0.022486617263266506,0.0016107812652587459,0.9757505736873372,0.022633578597634558,0.0016158477150281852
0.39,0.5405574590713025,0.5613994825083962,0.9757839033267768,0.022560268597421673,0.0016558280758016202,0.9756265153419916,0.0227122911603803,0.0016611934976280042
0.4,0.5415823381635518,0.5625994825083963,0.9756646042733966,0.02263437308485299,0.0017010226417503822,0.9755017743958413,0.022791528374721832,0.0017066972294368528
0.41000000000000003,0.5426060772549953,0.5637994825083963,0.9755447009031659,0.022708933224924913,0.0017463658719092342,0.9753763463745727,0.02287129366225214,0.001752359963175092
0.42,0.5436286482793085,0.5649994825083963,0.9754241897926108,0.022783951527297838,0.0017918586800914026,0.9752502267703688,0.022951590471198307,0.0017981827584328705
0.43,0.5446500232021902,0.5661994825083962,0.9753030675029368,0.02285943051192351,0.0018375019851397238,0.975123411041657,0.023032422276619408,0.0018441666817235925
0.44,0.5456701740221311,0.5673994825083962,0.9751813305800134,0.022935372709039385,0.0018832967109472204,0.9749958946128563,0.023113792580605853,0.0018903128065377774
0.45,0.5466890727711811,0.5685994825083963,0.9750589755543605,0.023011780659161835,0.0019292437864776705,0.9748676728741225,0.023195704912480134,0.001936622213397326
0.46,0.5477066915157162,0.5697994825083963,0.9749359989411356,0.02308865691307832,0.00197534414578616,0.9747387411810907,0.023278162828999027,0.001983095989910183
0.47000000000000003,0.5487230023572045,0.5709994825083963,0.974812397240122,0.023166004031838376,0.0020215987280396254,0.9746090948546173,0.023361169914557202,0.002029735230825406
0.48,0.5497379774329709,0.5721994825083963,0.9746881669357192,0.023243824586743476,0.002068008477537365,0.974478729180519,0.023444729781392313,0.002076541038088646
0.49,0.5507515889169611,0.5733994825083962,0.9745633044969328,0.02332212115933567,0.002114574343731494,0.9743476394093104,0.02352884606979153,0.002123514520898057
0.5,0.5517638090205041,0.5745994825083962,0.9744378063773674,0.023400896341385157,0.002161297281247452,0.9742158207559398,0.023613522448299507,0.002170656795760585
0.51,0.5527746099930746,0.5757994825083963,0.974311669015219,0.023480152734876577,0.0022081782499044356,0.9740832683995234,0.023698762613927848,0.0022179689865486976
0.52,0.5537839641230531,0.5769994825083963,0.9741848888332701,0.023559892951994146,0.0022552182147358127,0.9739499774830764,0.023784570292366008,0.002265452224557529
0.53,0.5547918437384864,0.5781994825083963,0.974057462238885,0.023640119615105516,0.002302418146009507,0.9738159431132438,0.023870949238193682,0.002313107648562445
0.54,0.5557982212078458,0.5793994825083962,0.9739293856240073,0.02372083535674443,0.00234977901924835,0.9736811603600283,0.023957903235094682,0.0023609364048770387
0.55,0.5568030689407846,0.5805994825083962,0.9738006553651576,0.02380204281959207,0.002397301815250392,0.9735456242565161,0.0240454360960723,0.0024089396474115546
0.56,0.5578063593888943,0.5817994825083963,0.9736712678234337,0.023883744656457172,0.0024449875201091762,0.9734093297986021,0.024133551663666132,0.0024571185377317436
0.5700000000000001,0.5588080650464609,0.5829994825083963,0.9735412193445113,0.02396594353025479,0.00249283712523397,0.9732722719447113,0.02422225381017045,0.0025054742451181542
0.58,0.5598081584512173,0.5841994825083963,0.9734105062586463,0.02404864211398379,0.002540851627369954,0.97313444561552,0.024311546437854038,0.0025540079466258637
0.59,0.5608066121850981,0.5853994825083962,0.9732791248806787,0.024131843090702983,0.0025890320286183705,0.9729958456936737,0.02440143347918154,0.002602720827144647
0.6,0.5618033988749895,0.5865994825083962,0.9731470715100375,0.02421554915350593,0.0026373793364566148,0.972856467023504,0.02449191889703632,0.0026516140794595883
0.61,0.562798491193481,0.5877994825083963,0.9730143424307475,0.024299763005494367,0.0026858945637582856,0.972716304410743,0.024583006684944862,0.002700688904312145
0.62,0.563791861859614,0.5889994825083963,0.9728809339114366,0.02438448735975026,0.0027345787288131857,0.9725753526222356,0.024674700867302654,0.0027499465104616526
0.63,0.5647834836396299,0.5901994825083963,0.9727468422053465,0.024469724939306433,0.0027834328553472463,0.972433606385651,0.024767005499601626,0.002799388114747293
0.64,0.5657733293477166,0.5913994825083962,0.972612063550342,0.024555478477115707,0.002832457972542357,0.9722910603891903,0.02485992466865911,0.0028490149421505307
0.65,0.5667613718467541,0.5925994825083962,0.9724765941689252,0.024641750716018734,0.0028816551150562192,0.9721477092812936,0.024953462492848348,0.0028988282258579773
0.66,0.5677475840490582,0.5937994825083963,0.9723404302682477,0.024728544408710293,0.002931025323042073,0.9720035476703447,0.02504762312233053,0.002948829207324741
0.67,0.5687319389171233,0.5949994825083963,0.9722035680401276,0.0248158623177041,0.002980569642168374,0.9718585701243734,0.02514241073928835,0.002999019136338235
0.68,0.569714409464363,0.5961994825083963,0.9720660036610655,0.024903707215296167,0.0030302891236383953,0.9717127711707563,0.02523782955816117,0.003049399271082453
0.6900000000000001,0.5706949687558515,0.5973994825083963,0.9719277332922638,0.024992081883526595,0.003080184824209756,0.9715661452959155,0.02533388382588169,0.0030999708782027216
0.7000000000000001,0.57167358990906,0.5985994825083962,0.9717887530796464,0.025080989114139862,0.0031302578062138682,0.9714186869450148,0.025430577822114185,0.0031507352328709244
0.71,0.5726502460945957,0.5997994825083963,0.9716490591538812,0.02517043170854355,0.0031805091375753,0.9712703905216544,0.025527915859494307,0.0032016936188512045
0.72,0.5736249105369355,0.6009994825083963,0.9715086476304036,0.02526041247776548,0.003230939891831062,0.9711212503875633,0.02562590228387047,0.00325284732856615
0.73,0.5745975565151618,0.6021994825083963,0.971367514609441,0.025350934242409286,0.0032815511481497977,0.9709712608622897,0.025724541474546767,0.0033041976631634617
0.74,0.5755681573636935,0.6033994825083963,0.9712256561760408,0.025441999832608354,0.003332343991350892,0.9708204162228893,0.025823837844527464,0.0033557459325831095
0.75,0.5765366864730179,0.6045994825083962,0.9710830684000985,0.025533612087978157,0.003383319511923486,0.9706687107036118,0.025923795840763104,0.0034074934556249763
0.76,0.5775031172904206,0.6057994825083963,0.9709397473363878,0.025625773857566928,0.0034344788060453966,0.9705161384955847,0.02602441994439815,0.0034594415600169987
0.77,0.5784674233207123,0.6069994825083963,0.9707956890245935,0.025718487999804678,0.003485822975601944,0.9703626937464959,0.026125714671020206,0.003511591582483798
0.78,0.5794295781269561,0.6081994825083963,0.970650889489345,0.025811757382450513,0.003537353128204658,0.9702083705602732,0.026227684570910858,0.0035639448688158204
0.79,0.5803895553311921,0.6093994825083963,0.9705053447402521,0.025905584882538156,0.0035890703772098317,0.9700531629967628,0.026330334229298064,0.00361650277393899
0.8,0.58134732861516,0.6105994825083962,0.9703590507719432,0.025999973386319902,0.0036409758417370692,0.9698970650714048,0.026433668266610148,0.0036692666619848402
0.81,0.5823028717210218,0.6117994825083963,0.9702120035641038,0.02609492578920873,0.003693070646687647,0.9697400707549073,0.026537691338731385,0.003722237906361176
0.8200000000000001,0.5832561584520802,0.6129994825083963,0.9700641990815186,0.026190444995718678,0.0037453559227627795,0.9695821739729175,0.026642408137259165,0.0037754178898232386
0.8300000000000001,0.5842071626734983,0.6141994825083963,0.9699156332741149,0.0262865339194034,0.003797832806481761,0.9694233686056917,0.02674782338976276,0.003828808004545394
0.84,0.5851558583130145,0.6153994825083963,0.9697663020770071,0.026383195482792974,0.0038505024401999832,0.9692636484877629,0.026853941860043674,0.003882409652193333
0.85,0.5861022193616591,0.6165994825083962,0.9696162014105445,0.02648043261732881,0.003903365972126824,0.9691030074076055,0.026960768348397616,0.003936224243996802
0.86,0.5870462198744655,0.6177994825083962,0.9694653271803599,0.02657824826329676,0.003956424556343397,0.968941439107299,0.027068307691878037,0.003990253200822852
0.87,0.587987833971183,0.6189994825083962,0.9693136752774216,0.026676645369758355,0.004009679352820171,0.968778937282189,0.027176564764561293,0.004044497953249618
0.88,0.5889270358369855,0.6201994825083963,0.9691612415780855,0.026775626894480122,0.0040631315274344505,0.9686154955805458,0.02728554447781338,0.004098959941640636
0.89,0.5898637997231794,0.6213994825083963,0.9690080219441514,0.026875195803861045,0.004116782251987713,0.968451107603222,0.027395251780558297,0.0041536406162196865
0.9,0.5907980999479093,0.6225994825083963,0.9688540122229192,0.02697535507285808,0.004170632704222804,0.9682857669033057,0.027505691659547974,0.004208541437146182
0.91,0.591729910896863,0.6237994825083962,0.9686992082472494,0.02707610768490972,0.004224684067840981,0.968119466985775,0.027616869139633828,0.004263663874591091
0.92,0.5926592070239723,0.6249994825083962,0.9685436058356237,0.027177456631857628,0.0042789375325188155,0.9679522013071465,0.02772878928403992,0.0043190094088134115
0.93,0.5935859628521147,0.6261994825083963,0.968387200792209,0.027279404913866222,0.0043333942939249095,0.9677839632751251,0.02784145719463767,0.004374579530237185
0.9400000000000001,0.5945101529738108,0.6273994825083963,0.9682299889069235,0.027381955539340204,0.004388055553736405,0.9676147462482486,0.027954878012222215,0.004430375739529083
0.9500000000000001,0.5954317520519217,0.6285994825083963,0.9680719659555045,0.02748511152484022,0.004442922519655441,0.967444543535533,0.028069056916790347,0.004486399547676519
0.96,0.5963507348203431,0.6297994825083962,0.9679131276995784,0.027588875894996357,0.00449799640542536,0.9672733483961135,0.02818399912782003,0.004542652476066334
0.97,0.5972670760846981,0.6309994825083962,0.9677534698867337,0.027693251682419616,0.004553278430846758,0.9671011540388843,0.028299709904551544,0.004599136056564044
0.98,0.5981807507230281,0.6321994825083963,0.9675929882505955,0.027798241927611274,0.004608769821793364,0.966927953622136,0.028416194546270177,0.004655851831593636
0.99,0.5990917336864815,0.6333994825083963,0.9674316785109023,0.02790384967887015,0.004664471810227727,0.9667537402531914,0.02853345839259055,0.004712801354217956
1.0,0.6,0.6345994825083963,0.9672695363735857,0.028010077992197718,0.004720385634216712,0.9665785069880377,0.0286515068237425,0.004769986188219644
1.01,0.6009055247630039,0.6345416568222564,0.9671065575308522,0.02811692993120111,0.004776512537946808,0.966402421808102,0.028770170400173854,0.00482740779172403
1.02,0.6018082831500743,0.6344838311361165,0.9669427376612669,0.028224408566993896,0.004832853771739238,0.9662256558846635,0.02888927695020032,0.004885067165136039
1.03,0.602708250411634,0.6344260054499766,0.9667780724298405,0.028332516978094708,0.004889410592064869,0.9660482070167794,0.029008827787504153,0.00494296519571632
1.04,0.6036054018746261,0.6343681797638367,0.9666125574881176,0.028441258250323655,0.004946184261558918,0.965870072999539,0.02912882422710667,0.005001102773354226
1.05,0.6044997129431897,0.6343103540776969,0.9664461884742681,0.02855063547669649,0.005003176049035456,0.9656912516240822,0.029249267585347127,0.005059480790570477
1.06,0.6053911590993355,0.634252528391557,0.9662789610131819,0.028660651757316566,0.0050603872295016976,0.9655117406776187,0.0293701591798614,0.005118100142519769
1.07,0.6062797159036166,0.6341947027054171,0.9661108707165635,0.0287713101992645,0.005117819084172078,0.9653315379434461,0.029491500329560418,0.005176961726993351
1.08,0.6071653589957994,0.6341368770192772,0.9659419131830325,0.02888261391648552,0.005175472900482092,0.9651506412009699,0.029613292354608408,0.005236066444421549
1.09,0.608048064095531,0.6340790513331374,0.9657720839982238,0.028994566029674432,0.005233349972101846,0.9649690482257227,0.02973553657640088,0.005295415197876253
1.1,0.6089278070030054,0.6340212256469975,0.9656013787348922,0.029107169666158422,0.005291451598949508,0.9647867567893841,0.029858234317542424,0.005355008893073359
1.11,0.6098045635996263,0.6339633999608576,0.9654297929530182,0.029220427959777393,0.0053497790872044275,0.9646037646598005,0.029981386901824263,0.005414848438375158
1.12,0.6106783098486688,0.6339055742747177,0.9652573221999181,0.029334344050761966,0.005408333749320048,0.9644200696010056,0.03010499565420159,0.005474934744792696
1.1300000000000001,0.6115490217959381,0.6338477485885778,0.9650839620103544,0.029448921085609082,0.005467116904036565,0.9642356693732411,0.03022906190077066,0.005535268725988071
1.1400000000000001,0.6124166755704261,0.633789922902438,0.9649097079066515,0.02956416221695518,0.0055261298763933315,0.9640505617329774,0.03035358696874569,0.005595851298276695
1.1500000000000001,0.6132812473849666,0.6337320972162981,0.9647345553988121,0.029680070603446965,0.005585373997741007,0.9638647444329349,0.03047857218643549,0.005656683380629508
1.16,0.6141427135368863,0.6336742715301582,0.9645584999846369,0.029796649409609684,0.005644850605753444,0.9636782152221048,0.0306040188832199,0.005717765894675141
1.17,0.6150010504086557,0.6336164458440182,0.9643815371498478,0.029913901805712965,0.0057045610444393085,0.9634909718457718,0.030729928389525984,0.005779099764702041
1.18,0.6158562344685358,0.6335586201578783,0.9642036623682125,0.03003183096763415,0.005764506664153431,0.9633030120455354,0.030856302036803982,0.005840685917660534
1.19,0.6167082422712236,0.6335007944717385,0.9640248711016731,0.030150440076719118,0.005824688821607883,0.963114333559332,0.030983141157503023,0.005902525283164849
1.2,0.6175570504584946,0.6334429687855986,0.9638451588004767,0.0302697323196406,0.005885108879882775,0.9629249341214581,0.031110447085046643,0.005964618793495089
1.21,0.6184026357598439,0.6333851430994587,0.9636645209033093,0.030389710888253933,0.005945768208436779,0.9627348114625927,0.03123822115380803,0.0060269673835991605
1.22,0.6192449749931231,0.6333273174133188,0.9634829528374325,0.03051037897945026,0.006006668183117358,0.9625439633098202,0.03136646469908505,0.006089571991094645
1.23,0.6200840450651768,0.633269491727179,0.9633004500188223,0.030631739795007135,0.006067810186170685,0.9623523873866542,0.03149517905707502,0.006152433556270622
1.24,0.6209198229724749,0.6332116660410391,0.9631170078523125,0.030753796541436364,0.006129195606251195,0.9621600814130611,0.03162436556484929,0.006215553022089448
1.25,0.6217522858017441,0.6331538403548992,0.9629326217317395,0.03087655242982951,0.0061908258384309744,0.9619670431054839,0.031754025560327505,0.00627893133418847
1.26,0.6225814107305953,0.6330960146687593,0.9627472870400908,0.031000010675700553,0.006252702284208736,0.9617732701768664,0.03188416038225172,0.0063425694408817054
1.27,0.6234071750281498,0.6330381889826194,0.9625609991496556,0.03112417449882595,0.006314826351518514,0.9615787603366782,0.032014771370160164,0.006406468293161453
1.28,0.6242295560556621,0.6329803632964796,0.96237375342218,0.03124904712308203,0.006377199454738023,0.9613835112909391,0.03214585986436091,0.006470628844699861
1.29,0.625048531267141,0.6329225376103397,0.9621855452090238,0.031374631776279645,0.0064398230146967,0.9611875207422443,0.03227742720590513,0.006535052051850446
1.3,0.6258640782099675,0.6328647119241998,0.9619963698513205,0.03150093168999614,0.006502698458683397,0.9609907863897901,0.032409474736560265,0.006599738873649542
1.31,0.62667617452551,0.6328068862380599,0.9618062226801418,0.03162795009940454,0.006565827220453744,0.9607933059293994,0.032542003798782804,0.006664690271817716
1.32,0.627484797949738,0.63274906055192,0.9616150990166629,0.031755690243100036,0.006629210740237165,0.9605950770535477,0.032675015735690975,0.006729907210761113
1.33,0.6282899263138316,0.6326912348657802,0.9614229941723329,0.03188415536292367,0.006692850464743543,0.9603960974513901,0.03280851189103703,0.006795390657572756
1.34,0.6290915375447901,0.6326334091796403,0.9612299034490474,0.03201334870378323,0.006756747847169536,0.9601963648087867,0.03294249360917938,0.006861141582033778
1.35,0.6298896096660367,0.6325755834935004,0.9610358221393241,0.0321432735134714,0.006820904347204528,0.9599958768083308,0.033076962235054456,0.0069271609566146156
1.36,0.6306841207980212,0.6325177578073605,0.9608407455264829,0.03227393304248098,0.00688532143103623,0.9597946311293755,0.03321191911414832,0.0069934497564761305
1.37,0.6314750491588191,0.6324599321212206,0.9606446688848267,0.03240533054381746,0.006950000571355902,0.9595926254480611,0.03334736559246803,0.007060008959470681
1.3800000000000001,0.6322623730647303,0.6324021064350808,0.9604475874798284,0.03253746927280849,0.00701494324736319,0.9593898574373441,0.033483303016512714,0.0071268395461431405
1.3900000000000001,0.6330460709308722,0.6323442807489409,0.960249496568319,0.03267035248691055,0.0070801509447704965,0.9591863247670236,0.03361973273324446,0.007193942499731845
1.4000000000000001,0.6338261212717716,0.632286455062801,0.9600503913986801,0.03280398344551287,0.007145625155807128,0.9589820251037715,0.03375665609005889,0.007261318806169497
1.41,0.6346025027019546,0.6322286293766611,0.9598502672110388,0.03293836540973832,0.007211367379222928,0.9587769561111604,0.033894074434755485,0.007328969454083993
1.42,0.6353751939365322,0.6321708036905213,0.9596491192374671,0.03307350164224142,0.007277379120291562,0.9585711154496929,0.034031989115507734,0.007396895434799215
1.43,0.6361441737917836,0.6321129780043814,0.9594469427021833,0.033209395407003434,0.00734366189081336,0.9583645007768312,0.034170401480832883,0.007465097742335736
1.44,0.6369094211857378,0.6320551523182415,0.9592437328217578,0.033346049969124485,0.007410217209117776,0.9581571097470268,0.03430931287956156,0.007533577373411481
1.45,0.6376709151387507,0.6319973266321016,0.959039484805322,0.0334834685946127,0.00747704660006541,0.9579489400117505,0.034448724660807034,0.007602335327442324
1.46,0.6384286347740814,0.6319395009459617,0.9588341938547801,0.03362165455017039,0.007544151595049604,0.957739989219523,0.03458863817393432,0.007671372606542624
1.47,0.6391825593184629,0.6318816752598219,0.9586278551650252,0.033760611102977234,0.007611533731997617,0.9575302550159452,0.034729054768528944,0.0077406902155256994
1.48,0.6399326681026731,0.631823849573682,0.9584204639241583,0.033900341520470466,0.007679194555371353,0.9573197350437302,0.03486997579436544,0.007810289161904229
1.49,0.6406789405621007,0.6317660238875421,0.9582120153137104,0.03404084907012203,0.007747135616167658,0.9571084269427336,0.035011402601375655,0.007880170455890607
1.5,0.6414213562373094,0.6317081982014021,0.9580025045088693,0.034182137019212716,0.007815358471918167,0.956896328349986,0.03515333653961671,0.007950335110397218
1.51,0.6421598947745986,0.6316503725152622,0.9577919266787082,0.034324208634603275,0.007883864686688705,0.9566834368997245,0.035295778959238765,0.008020784141036661
1.52,0.6428945359265607,0.6315925468291224,0.9575802769864195,0.03446706718250247,0.007952655831078221,0.9564697502234255,0.03543873121045244,0.0080915185661219
1.53,0.6436252595526377,0.6315347211429825,0.9573675505895508,0.034610715928231985,0.008021733482217259,0.9562552659498375,0.03558219464349609,0.008162539406666357
1.54,0.6443520456196724,0.6314768954568426,0.957153742640246,0.03475515813598824,0.00809109922376586,0.9560399817050134,0.035726170608602635,0.008233847686383926
1.55,0.6450748742024576,0.6314190697707027,0.9569388482854877,0.034900397068601256,0.008160754645911154,0.9558238951123447,0.03587066045596632,0.008305444431688938
1.56,0.6457937254842823,0.6313612440845628,0.9567228626673454,0.03504643598729029,0.008230701345364357,0.9556070037925948,0.036015665535709035,0.008377330671696047
1.57,0.6465085797574758,0.631303418398423,0.9565057809232264,0.03519327815141644,0.008300940925357311,0.9553893053639334,0.03616118719784648,0.008449507438220044
1.58,0.6472194174239468,0.6312455927122831,0.9562875981861295,0.03534092681823206,0.008371474995638518,0.9551707974419703,0.03630722679225399,0.00852197576577562
1.59,0.647926218995722,0.6311877670261432,0.9560683095849044,0.03548938524262705,0.008442305172468665,0.9549514776397907,0.036453785668632124,0.008594736691577048
1.6,0.6486289650954788,0.6311299413400033,0.9558479102445124,0.035638656676872035,0.008513433078615646,0.9547313435679902,0.03660086517647197,0.008667791255537797
1.61,0.6493276364570782,0.6310721156538635,0.9556263952862927,0.03578874437035836,0.008584860343349059,0.9545103928347096,0.036748466665020185,0.008741140500270079
1.62,0.6500222139260919,0.6310142899677236,0.9554037598282311,0.03593965156933489,0.00865658860243418,0.9542886230456719,0.036896591483243715,0.00881478547108433
1.6300000000000001,0.6507126784603277,0.6309564642815837,0.955179998985233,0.036091381516641714,0.008728619498125416,0.954066031804217,0.03704524097979432,0.008888727215988611
1.6400000000000001,0.6513990111303513,0.6308986385954438,0.9549551078694003,0.036243937451440625,0.008800954679159211,0.9538426167113392,0.03719441650297275,0.008962966785687934
1.6500000000000001,0.6520811931200062,0.6308408129093039,0.9547290815903112,0.036397322608942434,0.00887359580074643,0.9536183753657237,0.037344119400692655,0.00903750523358354
1.6600000000000001,0.6527592057269285,0.6307829872231641,0.9545019152553048,0.0365515402201311,0.008946544524564188,0.9533933053637835,0.03749435102044428,0.009112343615772069
1.67,0.6534330303630599,0.6307251615370242,0.9542736039697683,0.03670659351148467,0.00901980251874712,0.9531674042996974,0.037645112709257786,0.009187482991044698
1.68,0.6541026485551579,0.6306673358508843,0.9540441428374291,0.03686248570469297,0.009093371457878108,0.9529406697654473,0.03779640581366636,0.009262924420886172
1.69,0.6547680419453012,0.6306095101647444,0.9538135269606498,0.03701922001637203,0.00916725302297832,0.9527130993508571,0.03794823167966903,0.00933866896947377
1.7,0.6554291922913942,0.6305516844786045,0.9535817514407279,0.03717679965777543,0.009241448901496873,0.9524846906436305,0.03810059165269316,0.009414717703676207
1.71,0.6560860814676659,0.6304938587924647,0.9533488113781979,0.03733522783450238,0.009315960787299772,0.9522554412293908,0.03825348707755672,0.00949107169305245
1.72,0.656738691465168,0.6304360331063248,0.9531147018731393,0.03749450774620256,0.009390790380658329,0.9520253486917192,0.038406919298430243,0.00956773200985046
1.73,0.6573870043922675,0.6303782074201849,0.9528794180254854,0.037654642586277765,0.009465939388236963,0.9517944106121956,0.03856088965879849,0.009644699729005855
1.74,0.6580310024751381,0.630320381734045,0.9526429549353395,0.03781563554158025,0.009541409523080394,0.9515626245704376,0.03871539950142184,0.009721975928140511
1.75,0.658670668058247,0.6302625560479052,0.9524053077032919,0.03797748979210797,0.009617202504600249,0.9513299881441414,0.03887045016829742,0.009799561687561065
1.76,0.6593059836048393,0.6302047303617653,0.9521664714307426,0.038140208510696424,0.009693320058561038,0.9510964989091227,0.03902604300061989,0.00987745809025735
1.77,0.6599369316974181,0.6301469046756254,0.9519264412202272,0.03830379486270739,0.009769763917065518,0.9508621544393572,0.03918217933874202,0.00995566622190076
1.78,0.6605634950382229,0.6300890789894855,0.9516852121757463,0.03846825200571441,0.009846535818539424,0.9506269523070225,0.0393388605221349,0.010034187170842517
1.79,0.6611856564497032,0.6300312533033456,0.9514427794030995,0.038633583089184985,0.009923637507715582,0.9503908900825402,0.03949608788934792,0.010113022028111866
1.8,0.6618033988749895,0.6299734276172058,0.951199138010223,0.03879979125415964,0.010001070735617382,0.9501539653346173,0.03965386277796842,0.010192171887414203
1.81,0.6624167053783613,0.6299156019310659,0.9509542831075308,0.03896687963292766,0.010078837259541602,0.9499161756302897,0.03981218652458108,0.010271637845129092
1.82,0.6630255591457108,0.629857776244926,0.9507082098082598,0.0391348513486997,0.010156938843040593,0.9496775185349646,0.039971060464727017,0.010351421000308237
1.83,0.6636299434850047,0.6297999505587861,0.9504609132288192,0.03930370951527706,0.010235377255903792,0.949437991612464,0.04013048593286258,0.01043152245467335
1.84,0.6642298418267408,0.6297421248726461,0.9502123884891438,0.03947345723671775,0.010314154274138497,0.9491975924250682,0.040290464262317846,0.010511943312613925
1.85,0.6648252377244032,0.6296842991865063,0.9499626307130505,0.03964409760699942,0.010393271679950121,0.9489563185335601,0.04045099678525487,0.010592684681184968
1.86,0.6654161148549124,0.6296264735003664,0.9497116350285995,0.039815633709679006,0.010472731261721666,0.9487141674972698,0.04061208483262556,0.010673747670104598
1.87,0.6660024570190735,0.6295686478142265,0.9494593965684583,0.03998806861754925,0.010552534813992539,0.948471136874119,0.04077372973412934,0.010755133391751593
1.8800000000000001,0.6665842481420199,0.6295108221280866,0.9492059104702715,0.040161405392291946,0.010632684137436685,0.9482272242206666,0.040935932818170484,0.010836842961162843
1.8900000000000001,0.6671614722736541,0.6294529964419467,0.948951171877032,0.040335647084128005,0.010713181038840015,0.9479824270921541,0.04109869541181514,0.010918877496030713
1.9000000000000001,0.6677341135890849,0.6293951707558069,0.9486951759374587,0.04051079673146436,0.010794027331077125,0.9477367430425515,0.04126201884074811,0.01100123811670033
1.9100000000000001,0.6683021563890612,0.629337345069667,0.9484379178063751,0.04068685736053767,0.010875224833087314,0.9474901696246039,0.041425904429229256,0.01108392594616677
1.92,0.6688655851004031,0.6292795193835271,0.9481793926450954,0.04086383198505483,0.01095677536984988,0.947242704389878,0.041590353500049713,0.011166942110072168
1.93,0.6694243842764275,0.6292216936973872,0.947919595621811,0.04104172360583041,0.011038680772358703,0.9469943448888095,0.04175536737448772,0.011250287736702743
1.94,0.6699785385973728,0.6291638680112474,0.9476585219119832,0.04122053521042086,0.011120942877596086,0.94674508867075,0.04192094737226415,0.011333963956985712
1.95,0.6705280328708184,0.6291060423251075,0.9473961666987386,0.041400269772755606,0.01120356352850588,0.9464949332840159,0.04208709481149783,0.011417971904486141
1.96,0.6710728520321013,0.6290482166389676,0.9471325251732692,0.041580930252765116,0.011286544573965863,0.9462438762759358,0.0422538110086605,0.011502312715403694
1.97,0.6716129811447289,0.6289903909528277,0.9468675925352351,0.04176251959600571,0.011369887868759384,0.9459919151928992,0.04242109727853144,0.011586987528569294
1.98,0.6721484054007887,0.6289325652666878,0.9466013639931726,0.041945040733281334,0.011453595273546223,0.9457390475804063,0.04258895493415188,0.011671997485441694
1.99,0.6726791101213543,0.628874739580548,0.9463338347649053,0.042128496580262235,0.011537668654832656,0.9454852709831169,0.042757385286779075,0.011757343730103948
2.0,0.6732050807568877,0.6288169138944081,0.9460650000779587,0.04231289003710059,0.011622109884940864,0.9452305829449,0.04292638964584005,0.011843027409259807
2.0100000000000002,0.6737263028876382,0.6300169138944081,0.9457948551699795,0.042498223988043114,0.011706920841977492,0.944974724715258,0.04309622544192001,0.011929049842821907
2.02,0.6742427622240379,0.631216913894408,0.9455233952891582,0.04268450130104057,0.01179210340980144,0.9447174330824516,0.04326715387809508,0.012015413039453174
2.0300000000000002,0.674754444607093,0.6324169138944081,0.945250615694655,0.04287172482735434,0.0118776594779909,0.9444586988521672,0.0434391819564048,0.012102119191427993
2.04,0.6752613360087727,0.6336169138944081,0.9449765116570307,0.04305989740115991,0.01196359094180956,0.9441985127688056,0.043612316726122216,0.012189170505072006
2.05,0.6757634225323931,0.6348169138944081,0.9447010784586807,0.04324902183914747,0.012049899702172049,0.9439368655151414,0.04378656528400157,0.012276569200856857
2.06,0.6762606904129984,0.6360169138944081,0.9444243113942721,0.043439100940119504,0.012136587665608552,0.9436737477119786,0.043961934774525896,0.012364317513495376
2.07,0.6767531260177386,0.637216913894408,0.9441462057711861,0.04363013748458537,0.012223656744228623,0.9434091499178081,0.04413843239015456,0.012452417692037285
2.08,0.677240715846243,0.6384169138944081,0.9438667569099628,0.04382213423435319,0.012311108855684214,0.9431430626284637,0.04431606537157081,0.012540871999965428
2.09,0.6777234465309898,0.6396169138944081,0.9435859601447497,0.04401509393211859,0.01239894592313183,0.9428754762767784,0.04449484100792911,0.012629682715292433
2.1,0.6782013048376736,0.6408169138944081,0.9433038108237555,0.044209019301050805,0.012487169875193922,0.9426063812322396,0.04467476663710241,0.012718852130657925
2.11,0.6786742776655675,0.6420169138944081,0.943020304309705,0.04440391304437578,0.012575782645919402,0.9423357678006445,0.044855849645929154,0.01280838255342619
2.12,0.6791423520478825,0.643216913894408,0.9427354359803002,0.044599777844956584,0.012664786174743363,0.9420636262237554,0.045038097470460135,0.012898276305784372
2.13,0.6796055151521231,0.644416913894408,0.9424492012286834,0.04479661636487092,0.012754182406445904,0.9417899466789538,0.045221517596205005,0.012988535724841111
2.14,0.6800637542804387,0.6456169138944081,0.9421615954639041,0.044994431244985915,0.012843973291110127,0.9415147192788956,0.045406117558378575,0.013079163162725744
2.15,0.6805170568699721,0.6468169138944081,0.9418726141113907,0.045193225104530214,0.012934160784079293,0.9412379340711653,0.04559190494214668,0.01317016098668793
2.16,0.6809654104932039,0.6480169138944081,0.9415822526134237,0.04539300054066339,0.01302474684591314,0.9409595810379303,0.04577888738287178,0.013261531579197834
2.17,0.681408802858293,0.649216913894408,0.9412905064296143,0.045593760128042615,0.013115733442343283,0.9406796500955951,0.04596707256635804,0.013353277338046754
2.18,0.6818472218094137,0.6504169138944081,0.9409973710373856,0.045795506418386776,0.0132071225442278,0.9403981310944556,0.04615646822909601,0.013445400676448272
2.19,0.682280655327089,0.6516169138944081,0.9407028419324573,0.04599824194003789,0.01329891612750489,0.9401150138183536,0.04634708215850654,0.013537904023139776
2.2,0.6827090915285202,0.6528169138944081,0.9404069146293343,0.04620196919752009,0.013391116173145706,0.9398302879843307,0.04653892219318455,0.013630789822484666
2.21,0.6831325186679122,0.6540169138944081,0.9401095846617981,0.04640669067109589,0.01348372466710625,0.9395439432422832,0.046731996223141885,0.013724060534574886
2.22,0.6835509251367963,0.6552169138944081,0.9398108475834016,0.04661240881632012,0.013576743600278425,0.9392559691746162,0.046926312190049675,0.01381771863533404
2.23,0.6839642994643476,0.656416913894408,0.9395106989679687,0.046819126063591295,0.013670174968440144,0.9389663552958991,0.04712187808747988,0.013911766616620923
2.24,0.6843726303177001,0.6576169138944081,0.9392091344100949,0.04702684481770065,0.013764020772204608,0.9386750910525201,0.04731870196114622,0.014006206986333598
2.25,0.6847759065022574,0.6588169138944081,0.9389061495256529,0.04723556745737868,0.013858283016968589,0.9383821658223419,0.04751679190914416,0.01410104226851388
2.2600000000000002,0.6851741169619989,0.6600169138944081,0.9386017399523008,0.04744529633483947,0.013952963712859905,0.9380875689143574,0.04771615608219015,0.014196275003452375
2.27,0.685567250779784,0.6612169138944081,0.9382959013499937,0.04765603377532255,0.014048064874683892,0.9377912895683461,0.04791680268385993,0.014291907747793915
2.2800000000000002,0.6859552971776504,0.6624169138944082,0.9379886294014984,0.047867782076632684,0.014143588521869027,0.9374933169545305,0.048118739970825844,0.014387943074643554
2.29,0.6863382455171098,0.6636169138944081,0.9376799198129113,0.048080543508677256,0.014239536678411545,0.9371936401732338,0.04832197625309319,0.014484383573672956
2.3000000000000003,0.6867160852994404,0.6648169138944081,0.9373697683141793,0.04829432031300162,0.014335911372819232,0.936892248254537,0.04852651989423554,0.014581231851227344
2.31,0.6870888061659735,0.6660169138944081,0.9370581706596237,0.04850911470232223,0.014432714638054199,0.9365891301579382,0.04873237931162885,0.01467849053043284
2.32,0.6874563978983783,0.6672169138944081,0.9367451226284675,0.04872492886005777,0.014529948511474785,0.936284274772011,0.048939562976684545,0.014776162251304362
2.33,0.6878188504189419,0.668416913894408,0.9364306200253655,0.0489417649398582,0.014627615034776477,0.9359776709140648,0.04914807941508125,0.014874249670853887
2.34,0.6881761537908451,0.669616913894408,0.9361146586809365,0.04915962506513178,0.014725716253931882,0.9356693073298058,0.049357937206994974,0.01497275546319914
2.35,0.6885282982184358,0.6708169138944081,0.9357972344523,0.049378511328570254,0.014824254219129807,0.9353591726929985,0.04956914498732848,0.015071682319672925
2.36,0.6888752740474962,0.6720169138944081,0.9354783432236148,0.04959842579167204,0.014923230984713308,0.9350472556051284,0.04978171144593881,0.015171032948932744
2.37,0.6892170717655091,0.6732169138944081,0.9351579809066195,0.049819370484263686,0.01502264860911687,0.9347335445950653,0.0499956453278636,0.01527081007707098
2.38,0.6895536820019171,0.674416913894408,0.9348361434411782,0.050041347404019464,0.01512250915480253,0.9344180281187289,0.05021095543354557,0.015371016447725443
2.39,0.6898850955283808,0.6756169138944081,0.9345128267958256,0.05026435851597931,0.015222814688195148,0.9341006945587538,0.05042765061905567,0.015471654822190444
2.4,0.6902113032590307,0.676816913894408,0.9341880269683185,0.050488405752065015,0.015323567279616607,0.9337815322241573,0.05064573979631437,0.015572727979528234
2.41,0.6905322962507172,0.6780169138944081,0.933861739986186,0.0507134910105949,0.01542476900321913,0.9334605293500077,0.05086523193331125,0.015674238716680954
2.42,0.6908480657032554,0.6792169138944081,0.9335339619072858,0.05093961615579676,0.015526421936917544,0.9331376740970942,0.05108613605432276,0.015776189848582953
2.43,0.691158602959666,0.6804169138944081,0.9332046888203599,0.05116678301731953,0.01562852816232065,0.9328129545515982,0.05130846124012812,0.015878584208273597
2.44,0.6914638995064135,0.681616913894408,0.9328739168455952,0.05139499338974334,0.01573108976466155,0.9324863587247663,0.05153221662822321,0.015981424647010477
2.45,0.6917639469736386,0.6828169138944081,0.9325416421351848,0.05162424903208832,0.015834108832727043,0.9321578745525844,0.05175741141303249,0.016084714034383073
2.46,0.6920587371353886,0.6840169138944081,0.9322078608738922,0.051854551667321926,0.015937587458785978,0.9318274898954543,0.0519840548461188,0.016188455258426816
2.47,0.6923482619098422,0.6852169138944081,0.9318725692796183,0.052085902981865176,0.016041527738516696,0.9314951925378713,0.05221215623639103,0.01629265122573764
2.48,0.6926325133595317,0.6864169138944081,0.9315357636039692,0.052318304625097574,0.016145931770933403,0.9311609701881037,0.05244172495030936,0.016397304861586803
2.49,0.6929114836915596,0.6876169138944082,0.9311974401328275,0.052551758208861016,0.016250801658311626,0.9308248104778757,0.052672770412088066,0.01650241911003615
2.5,0.6931851652578137,0.688816913894408,0.930857595186925,0.0527862653069625,0.016356139506112602,0.9304867009620498,0.05290530210389626,0.01660799693405388
2.5100000000000002,0.6934535505551753,0.6900169138944081,0.9305162251224174,0.053021827454676,0.016461947422906752,0.9301466291183134,0.053139329566055944,0.01671404131563067
2.52,0.6937166322257262,0.6912169138944081,0.9301733263314608,0.05325844614824326,0.016568227520296075,0.9298045823468665,0.05337486239723736,0.016820555255896135
2.5300000000000002,0.6939744030569494,0.6924169138944081,0.9298288952427906,0.0534961228443739,0.016674981912835632,0.9294605479701122,0.05361191025465191,0.01692754177523577
2.54,0.6942268559819272,0.693616913894408,0.9294829283223016,0.05373485895974458,0.016782212717953937,0.9291145132323497,0.053850482854242036,0.017035003913408175
2.5500000000000003,0.6944739840795353,0.6948169138944081,0.9291354220736301,0.05397465587049757,0.016889922055872426,0.9287664652994687,0.05409058997086851,0.017142944729662754
2.56,0.694715780574632,0.6960169138944081,0.9287863730387377,0.0542155149117386,0.01699811204952385,0.9284163912586477,0.05433224143849454,0.01725136730285768
2.57,0.6949522388382443,0.6972169138944081,0.9284357777984963,0.05445743737703415,0.017106784824469708,0.9280642781180546,0.05457544715036701,0.01736027473157831
2.58,0.6951833523877495,0.6984169138944081,0.9280836329732751,0.05470042451790828,0.01721594250881667,0.9277101128065495,0.05482021705919452,0.017469670134255908
2.59,0.6954091148870527,0.699616913894408,0.927729935223529,0.05494447754333916,0.017325587233132007,0.927353882173391,0.0550665611773222,0.01757955664928674
2.6,0.6956295201467612,0.700816913894408,0.9273746812503871,0.05518959761925503,0.01743572113035799,0.9269955729879451,0.055314489576903304,0.017689937435151556
2.61,0.6958445621243532,0.7020169138944081,0.9270178677962448,0.05543578586803003,0.01754634633572525,0.9266351719393973,0.05556401239006733,0.01780081567053536
2.62,0.6960542349243444,0.7032169138944081,0.926659491645355,0.05568304336797991,0.017657464986665223,0.9262726656364676,0.05581513980908473,0.017912194554447605
2.63,0.6962585327984491,0.7044169138944081,0.9262995496244212,0.055931371152857456,0.01776907922272147,0.9259080406071295,0.05606788208652786,0.018024077306342562
2.64,0.6964574501457378,0.7056169138944081,0.9259380386031919,0.05618077021134813,0.017881191185460093,0.9255412832983321,0.056322249535427894,0.01813646716623999
2.65,0.6966509815127909,0.706816913894408,0.9255749554950555,0.056431241486565524,0.01799380301837905,0.925172380075725,0.056578252529428635,0.01824936739484632
2.66,0.6968391215938484,0.7080169138944081,0.9252102972576363,0.056682785875547245,0.01810691686681656,0.924801317223388,0.056835901502935986,0.01836278127367602
2.67,0.6970218652309548,0.7092169138944081,0.924844060893391,0.05693540422875075,0.018220534877858404,0.9244280809435634,0.057095206951263335,0.018476712105173234
2.68,0.697199207414101,0.7104169138944081,0.9244762434502061,0.05718909734954977,0.018334659200244303,0.9240526573563931,0.05735617943077304,0.01859116321283379
2.69,0.6973711432813614,0.7116169138944081,0.924106842021996,0.05744386599373087,0.018449291984273208,0.9236750324996592,0.057618829559013394,0.018706137941327396
2.7,0.6975376681190275,0.712816913894408,0.9237358537493017,0.05769971086899078,0.018564435381707663,0.9232951923285284,0.05788316801485142,0.018821639656620176
2.71,0.6976987773617367,0.7140169138944081,0.9233632758198891,0.05795663263443398,0.018680091545677065,0.9229131227153016,0.058149205538601006,0.018937671746097395
2.72,0.6978544665925976,0.7152169138944081,0.9229891054693489,0.05821463190007123,0.018796262630580013,0.9225288094491669,0.05841695293214658,0.0190542376186865
2.73,0.6980047315433116,0.7164169138944081,0.9226133399816958,0.05847370922631869,0.018912950791985572,0.9221422382359578,0.05868642105906192,0.019171340704980337
2.74,0.6981495680942887,0.7176169138944081,0.9222359766899682,0.05873386512349822,0.019030158186533707,0.9217533946979151,0.05895762084472426,0.01928898445736069
2.75,0.698288972274762,0.718816913894408,0.9218570129768275,0.058995100051338095,0.019147886971834477,0.9213622643734547,0.05923056327642334,0.01940717235012196
2.7600000000000002,0.6984229402628956,0.7200169138944081,0.9214764462751585,0.05925741441847523,0.019266139306366406,0.9209688327169393,0.05950525940346556,0.019525907879595173
2.77,0.6985514683858891,0.7212169138944081,0.9210942740686682,0.0595208085819582,0.019384917349373774,0.9205730850984551,0.059781720337272734,0.019645194564272123
2.7800000000000002,0.6986745531200793,0.7224169138944081,0.9207104938924854,0.059785282846751775,0.019504223260762968,0.9201750068035947,0.060059957251475615,0.019765035944929708
2.79,0.698792191091036,0.7236169138944081,0.9203251033337598,0.0600508374652425,0.019624059200997784,0.9197745830332446,0.06033998138200122,0.01988543558475417
2.8000000000000003,0.6989043790736547,0.724816913894408,0.9199381000322603,0.06031747263674596,0.01974442733099382,0.9193717989033781,0.06062180402715585,0.020006397069466074
2.81,0.6990111139922452,0.7260169138944081,0.919549481680973,0.06058518850701535,0.019865329812011806,0.9189666394448537,0.06090543654770134,0.020127924007444994
2.82,0.699112392920616,0.727216913894408,0.9191592460266982,0.060853985167751846,0.019986768805550028,0.9185590896032194,0.06119089036692597,0.020250020029854574
2.83,0.699208213082154,0.7284169138944081,0.9187673908706478,0.06112386265611659,0.020108746473235718,0.9181491342385233,0.061478176970709036,0.020372688790767614
2.84,0.6992985718499009,0.7296169138944081,0.9183739140690401,0.06139482095424445,0.020231264976715492,0.9177367581251292,0.061767307907579456,0.02049593396729133
2.85,0.6993834667466257,0.7308169138944081,0.9179788135336955,0.061666859988759835,0.020354326477544826,0.9173219459515393,0.062058294788767995,0.020619759259692706
2.86,0.6994628954448916,0.732016913894408,0.9175820872326292,0.061939979630294344,0.02047793313707649,0.9169046823202232,0.06235114928825292,0.0207441683915239
2.87,0.6995368557671211,0.7332169138944081,0.9171837331906454,0.06221417969300665,0.020602087116348127,0.9164849517474529,0.0626458831427993,0.02086916510974782
2.88,0.6996053456856544,0.7344169138944081,0.9167837494899268,0.062489459934104596,0.020726790575968768,0.9160627386631451,0.06294250815199123,0.020994753184863664
2.89,0.6996683633228057,0.7356169138944081,0.9163821342706256,0.06276582005336988,0.020852045676004623,0.9156380274107098,0.06324103617825758,0.02112093641103264
2.9,0.6997259069509147,0.7368169138944081,0.9159788857314519,0.06304325969268465,0.020977854575863583,0.9152108022469061,0.06354147914689025,0.02124771860620364
2.91,0.699777974992394,0.7380169138944082,0.91557400213026,0.06332177843556108,0.021104219434179044,0.9147810473417052,0.06384384904605574,0.021375103612239082
2.92,0.6998245660197717,0.739216913894408,0.9151674817846341,0.06360137580667335,0.021231142408692644,0.9143487467781604,0.06414815792679901,0.021503095295040648
2.93,0.6998656787557312,0.7404169138944081,0.9147593230724714,0.06388205127139249,0.021358625656136165,0.913913884552285,0.06445441790303998,0.021631697544675088
2.94,0.6999013120731463,0.7416169138944081,0.9143495244325637,0.06416380423532402,0.0214866713321124,0.9134764445729391,0.06476264115156137,0.021760914275499588
2.95,0.6999314649951115,0.7428169138944081,0.9139380843651762,0.0644466340438487,0.021615281590975227,0.9130364106617218,0.06507283991199035,0.021890749426287874
2.96,0.6999561366949691,0.744016913894408,0.9135250014326252,0.06473053998166621,0.02174445858570867,0.9125937665528732,0.0653850264867711,0.02202120696035572
2.97,0.6999753264963321,0.7452169138944081,0.9131102742598529,0.06501552127234209,0.021874204467805112,0.9121484958931839,0.06569921324112944,0.022152290865686614
2.98,0.6999890338731024,0.7464169138944081,0.9126939015349995,0.06530157707785797,0.02200452138714255,0.9117005822419137,0.06601541260302903,0.02228400515505721
2.99,0.6999972584494853,0.7476169138944081,0.9122758820099738,0.06558870649816527,0.02213541149186103,0.9112500090707181,0.06633363706311908,0.0224163538661628
3.0,0.7,0.7488169138944081,0.9118562145010197,0.06587690857074224,0.02226687692823807,0.910796759763584,0.06665389917467339,0.022549341061742605
3.0100000000000002,0.6999972584494853,0.747739813218203,0.911434897889282,0.06616618227015479,0.022398919840563327,0.9103415122632412,0.06697551736934418,0.02268297036741452
3.02,0.6999890338731024,0.7466627125419981,0.9110119311213669,0.06645652650762086,0.022531542371012243,0.9098849582873576,0.06729779813970425,0.022817243572938153
3.0300000000000002,0.6999753264963321,0.7455856118657932,0.9105873132099022,0.06674794013057896,0.022664746659518967,0.9094271018597315,0.0676207361421394,0.022952161998129092
3.04,0.6999561366949691,0.7445085111895882,0.9101610432340909,0.06704042192226067,0.02279853484364849,0.908967947061689,0.06794432598624209,0.023087726952068857
3.0500000000000003,0.6999314649951115,0.7434314105133832,0.9097331203402655,0.06733397060126689,0.022932909058467673,0.9085074980320043,0.06826856223498423,0.02322393973301152
3.06,0.6999013120731463,0.7423543098371783,0.909303543742436,0.06762858482114846,0.023067871436415595,0.9080457589668152,0.06859343940489421,0.023360801628290597
3.0700000000000003,0.6998656787557312,0.7412772091609733,0.9088723127228359,0.06792426316999114,0.023203424107173052,0.9075827341195348,0.06891895196623868,0.02349831391422641
3.08,0.6998245660197717,0.7402001084847684,0.9084394266324639,0.06822100417000496,0.02333956919753118,0.9071184278007576,0.06924509434320875,0.023636477856033664
3.09,0.699777974992394,0.7391230078085634,0.9080048848916227,0.06851880627711804,0.023476308831259323,0.9066528443781597,0.06957186091411066,0.02377529470772955
3.1,0.6997259069509147,0.7380459071323584,0.9075686869904528,0.06881766788057522,0.023613645128972068,0.9061859882763966,0.06989924601156115,0.023914765712042155
3.11,0.6996683633228057,0.7369688064561535,0.9071308324894634,0.06911758730254132,0.023751580207995452,0.9057178639769937,0.07022724392268699,0.024054892100319247
3.12,0.6996053456856544,0.7358917057799484,0.9066913210200582,0.06941856279770939,0.023890116182232475,0.905248476018233,0.07055584888932936,0.024195675092437568
3.13,0.6995368557671211,0.7348146051037435,0.9062501522850586,0.06972059255291381,0.024029255162027717,0.9047778289950351,0.07088505510825242,0.024337115896712398
3.14,0.6994628954448916,0.7337375044275385,0.9058073260592201,0.0700236746867487,0.024168999254031293,0.9043059275588358,0.07121485673135648,0.024479215709807673
3.15,0.6993834667466257,0.7326604037513336,0.9053628421897468,0.07032780724919127,0.02430935056106192,0.9038327764174581,0.07154524786589547,0.024621975716646427
3.16,0.6992985718499009,0.7315833030751285,0.9049167005968,0.07063298822123075,0.02445031118196937,0.9033583803349792,0.07187622257469904,0.024765397090321755
3.17,0.699208213082154,0.7305062023989236,0.9044689012740016,0.07093921551450248,0.024591883211496003,0.9028827441315929,0.07220777487639887,0.02490948099200815
3.18,0.699112392920616,0.7294291017227187,0.9040194442889343,0.07124648697092796,0.024734068740137786,0.902405872683467,0.07253989874565958,0.025054228570873378
3.19,0.6990111139922452,0.7283520010465137,0.9035683297836349,0.07155480036236059,0.024876869854004634,0.9019277709225954,0.07287258811341384,0.02519964096399075
3.2,0.6989043790736547,0.7272749003703087,0.9031155579750836,0.07186415339023676,0.02502028863467977,0.901448443836646,0.073205836867102,0.025345719296251946
3.21,0.698792191091036,0.7261977996941038,0.9026611291556883,0.07217454368523316,0.025164327159078573,0.9009678964688038,0.0735396388509159,0.025492464680280196
3.22,0.6986745531200793,0.7251206990178988,0.9022050436937632,0.07248596880693008,0.02530898749930677,0.9004861339176086,0.0738739878660472,0.025639878216344107
3.23,0.6985514683858891,0.7240435983416939,0.9017473020340014,0.07279842624348079,0.02545427172251783,0.9000031613367883,0.07420887767093982,0.025787960992271843
3.24,0.6984229402628955,0.7229664976654888,0.901287904697943,0.07311191341128728,0.02560018189076985,0.8995189839350871,0.07454430198154688,0.025936714083365953
3.25,0.698288972274762,0.7218893969892839,0.9008268522844363,0.07342642765468221,0.025746720060881682,0.8990336069760896,0.0748802544715917,0.026086138552318592
3.2600000000000002,0.6981495680942887,0.7208122963130789,0.900364145470094,0.07374196624561755,0.02589388828428854,0.8985470357780392,0.07521672877283332,0.026236235449127378
3.27,0.6980047315433116,0.7197351956368739,0.8998997850097435,0.07405852638335965,0.026041688606896898,0.8980592757136523,0.07555371847533589,0.026387005811011683
3.2800000000000002,0.6978544665925976,0.718658094960669,0.8994337717368701,0.07437610519419116,0.02619012306893887,0.8975703322099277,0.07589121712774267,0.026538450662329564
3.29,0.6976987773617367,0.717580994284464,0.8989661065640546,0.07469469973111956,0.026339193704825892,0.8970802107479509,0.07622921823755384,0.026690571014495155
3.3000000000000003,0.6975376681190275,0.7165038936082591,0.8984967904834054,0.07501430697359285,0.026488902543001947,0.8965889168626944,0.07656771527140878,0.02684336786589671
3.31,0.6973711432813615,0.7154267929320541,0.8980258245669821,0.07533492382722196,0.026639251605796062,0.8960964561428126,0.0769067016553722,0.0269968422018151
3.3200000000000003,0.697199207414101,0.7143496922558491,0.8975532099672151,0.07565654712351064,0.026790242909274394,0.8956028342304322,0.07724617077522467,0.027150994994343022
3.33,0.6970218652309548,0.7132725915796442,0.897078947917316,0.07597917361959235,0.026941878463091717,0.8951080568209383,0.07758611597675695,0.02730582720230467
3.34,0.6968391215938484,0.7121954909034393,0.8966030397316823,0.07630279999797515,0.02709416027034264,0.894612129662755,0.07792653056606871,0.027461339771176103
3.35,0.6966509815127909,0.7111183902272342,0.896125486806295,0.07662742286629316,0.027247090327411908,0.8941150585571228,0.07826740780987095,0.02761753363300614
3.36,0.6964574501457378,0.7100412895510293,0.8956462906191095,0.07695303875706615,0.027400670623824456,0.8936168493578694,0.07860874093579256,0.027774409706337863
3.37,0.6962585327984491,0.7089641888748243,0.8951654527304383,0.07727964412746674,0.027554903142094956,0.8931175079711781,0.07895052313269098,0.027931968896130817
3.38,0.6960542349243444,0.7078870881986193,0.8946829747833279,0.07760723535909528,0.02770978985757687,0.8926170403553496,0.07929274755096655,0.028090212093683727
3.39,0.6958445621243532,0.7068099875224143,0.8941988585039261,0.07793580875776288,0.02786533273831111,0.8921154525205609,0.07963540730288102,0.02824914017655795
3.4,0.6956295201467612,0.7057328868462094,0.8937131057018437,0.07826536055328215,0.02802153374487422,0.8916127505286187,0.07997849546287977,0.028408754008501475
3.41,0.6954091148870527,0.7046557861700044,0.8932257182705075,0.07859588689926643,0.02817839483022623,0.8911089404927083,0.08032200506791803,0.028569054439373655
3.42,0.6951833523877495,0.7035786854937994,0.8927366981875051,0.07892738387293691,0.028335917939558024,0.8906040285771386,0.08066592911779076,0.02873004230507052
3.43,0.6949522388382443,0.7025015848175945,0.8922460475149233,0.07925984747493832,0.02849410501013843,0.8900980209970826,0.08101026057546652,0.028891718427450832
3.44,0.694715780574632,0.7014244841413895,0.8917537683996765,0.07959327362916281,0.02865295797116083,0.8895909240183123,0.08135499236742487,0.02905408361426271
3.45,0.6944739840795353,0.7003473834651845,0.891259863073828,0.07992765818258257,0.028812478743589515,0.8890827439569311,0.08170011738399771,0.029217138659071072
3.46,0.6942268559819272,0.6992702827889796,0.8907643338549036,0.08026299690509084,0.028972669240005647,0.8885734871791002,0.08204562847971412,0.02938088434118559
3.47,0.6939744030569494,0.6981931821127746,0.8902671831461954,0.0805992854893518,0.029133531364452913,0.8880631601007614,0.08239151847364906,0.02954532142558952
3.48,0.6937166322257262,0.6971160814365697,0.8897684134370579,0.08093651955065922,0.029295067012282905,0.8875517691873553,0.08273778014977545,0.029710450662869085
3.49,0.6934535505551753,0.6960389807603646,0.889268027303195,0.08127469462680456,0.029457278070000516,0.8870393209535361,0.08308440625732012,0.029876272789143666
3.5,0.6931851652578137,0.6949618800841597,0.8887660274069386,0.08161380617795302,0.02962016641510852,0.8865258219628803,0.083431389511123,0.030042788525996626
3.5100000000000002,0.6929114836915596,0.6938847794079547,0.8882624164975181,0.08195384958652964,0.02978373391595234,0.8860112788275929,0.08377872259200005,0.030209998580406953
3.52,0.6926325133595317,0.6928076787317498,0.8877571974113218,0.082294820157114,0.029947982431564393,0.8854956982082088,0.08412639814710957,0.030377903644681518
3.5300000000000002,0.6923482619098422,0.6917305780555448,0.8872503730721473,0.08263671311634455,0.03011291381150834,0.8849790868132897,0.08447440879032195,0.03054650439638819
3.54,0.6920587371353886,0.6906534773793398,0.8867419464914449,0.08297952361283212,0.030278529895723067,0.8844614513991176,0.0848227471025928,0.030715801498289567
3.5500000000000003,0.6917639469736386,0.6895763767031349,0.8862319207685503,0.08332324671708316,0.030444832514366617,0.8839427987693828,0.08517140563233953,0.03088579559827759
3.56,0.6914638995064135,0.68849927602693,0.8857202990909081,0.08366787742143217,0.030611823487659853,0.8834231357748701,0.08552037689582108,0.03105648732930879
3.5700000000000003,0.691158602959666,0.6874221753507249,0.8852070847342859,0.08401341063998412,0.030779504625730137,0.8829024693131384,0.08586965337752109,0.031227877309340388
3.58,0.6908480657032554,0.68634507467452,0.8846922810629789,0.08435984120856639,0.030947877728454747,0.8823808063281986,0.08621922753053418,0.03139996614126711
3.59,0.6905322962507172,0.685267973998315,0.8841758915300052,0.08470716388469053,0.031116944585304354,0.8818581538101856,0.08656909177695551,0.03157275441285881
3.6,0.6902113032590307,0.68419087332211,0.8836579196772898,0.08505537334752397,0.03128670697518632,0.8813345187950276,0.08691923850827347,0.03174624269669887
3.61,0.6898850955283808,0.6831137726459051,0.8831383691358407,0.08540446419787147,0.031457166666287915,0.8808099083641112,0.08726966008576535,0.03192043155012335
3.62,0.6895536820019171,0.6820366719697001,0.8826172436259135,0.08575443095816683,0.03162832541591965,0.8802843296439425,0.08762034884089637,0.03209532151516101
3.63,0.6892170717655091,0.6809595712934952,0.8820945469571669,0.08610526807247468,0.031800184970358435,0.8797577898058045,0.08797129707572138,0.032270913118474034
3.64,0.6888752740474962,0.6798824706172901,0.8815702830288061,0.08645696990650281,0.03197274706469112,0.8792302960654104,0.08832249706328982,0.032447206871299684
3.65,0.6885282982184358,0.6788053699410852,0.8810444558297186,0.08680953074762396,0.03214601342265758,0.8787018556825539,0.08867394104805339,0.03262420326939262
3.66,0.6881761537908451,0.6777282692648803,0.8805170694385973,0.0871629448049086,0.032319985756494134,0.8781724759607549,0.08902562124627682,0.03280190279296816
3.67,0.6878188504189419,0.6766511685886752,0.8799881280240553,0.08751720620916778,0.03249466576677695,0.8776421642469023,0.08937752984645127,0.0329803059066463
3.68,0.6874563978983783,0.6755740679124703,0.8794576358447278,0.0878723090130066,0.03267005514226563,0.8771109279308925,0.08972965900971072,0.03315941305939662
3.69,0.6870888061659735,0.6744969672362653,0.8789255972493651,0.08822824719088809,0.03284615555974679,0.876578774445265,0.09008200087025094,0.03333922468448392
3.7,0.6867160852994404,0.6734198665600604,0.8783920166769142,0.0885850146392079,0.03302296868387791,0.8760457112648338,0.0904345475357513,0.033519741199414844
3.71,0.6863382455171099,0.6723427658838554,0.8778568986565896,0.08894260517637931,0.03320049616703124,0.8755117459063156,0.0907872910877991,0.033700963005885196
3.72,0.6859552971776502,0.6712656652076504,0.8773202478079327,0.0893010125429294,0.033378739649138,0.874976885927955,0.09114022358231667,0.03388289048972826
3.73,0.685567250779784,0.6701885645314455,0.876782068840862,0.08966023040160548,0.03355770075753264,0.8744411389291452,0.09149333704999085,0.034065524020863804
3.74,0.6851741169619989,0.6691114638552405,0.8762423665557098,0.09002025233749279,0.033737381106797484,0.8739045125500466,0.09184662349670514,0.03424886395324814
3.75,0.6847759065022574,0.6680343631790355,0.87570114584325,0.09038107185814268,0.03391778229860744,0.8733670144712009,0.09220007490397411,0.03443291062482486
3.7600000000000002,0.6843726303177001,0.6669572625028305,0.8751584116847131,0.09074268239371193,0.0340989059215751,0.8728286524131427,0.09255368322938057,0.03461766435747664
3.77,0.6839642994643476,0.6658801618266256,0.8746141691517911,0.09110507729711294,0.03428075355109602,0.8722894341360076,0.09290744040701462,0.034803125456977696
3.7800000000000002,0.6835509251367963,0.6648030611504205,0.8740684234066305,0.09146824984417509,0.03446332674919446,0.871749367439137,0.09326133834791554,0.034989294212947365
3.79,0.6831325186679122,0.6637259604742156,0.8735211797018133,0.09183219323381726,0.03464662706436949,0.8712084601606801,0.0936153689405154,0.035176170898804315
3.8000000000000003,0.6827090915285202,0.6626488597980107,0.8729724433803278,0.09219690058823106,0.03483065603144127,0.8706667201771926,0.09396952405108541,0.035363755771721885
3.81,0.682280655327089,0.6615717591218058,0.8724222198755269,0.09256236495307538,0.03501541517139773,0.8701241554032317,0.09432379552418393,0.03555204907258415
3.8200000000000003,0.6818472218094137,0.6604946584456007,0.871870514711076,0.09292857929768222,0.03520090599124179,0.8695807737909499,0.09467817518310706,0.035741051025942966
3.83,0.681408802858293,0.6594175577693958,0.8713173335008876,0.0932955365152736,0.03538712998383883,0.8690365833296831,0.09503265483034085,0.03593076183997589
3.84,0.6809654104932039,0.6583404570931908,0.8707626819490455,0.09366322942318973,0.035574088627764816,0.8684915920455389,0.09538722624801588,0.03612118170644505
3.85,0.6805170568699721,0.6572633564169859,0.8702065658497169,0.09403165076312854,0.03576178338715465,0.8679458080009794,0.09574188119836362,0.03631231080065683
3.86,0.6800637542804387,0.6561862557407809,0.8696489910870525,0.0944007932013964,0.0359502157115512,0.8673992392944028,0.09609661142417453,0.03650414928142257
3.87,0.6796055151521232,0.6551091550645759,0.869089963635075,0.09477064932917027,0.03613938703575483,0.8668518940597213,0.09645140864925843,0.03669669729102014
3.88,0.6791423520478825,0.654032054388371,0.8685294895575556,0.09514121166277112,0.036329298779673315,0.8663037804659373,0.09680626457890618,0.03688995495515641
3.89,0.6786742776655675,0.6529549537121659,0.8679675750078788,0.09551247264394871,0.036519952348172506,0.8657549067167156,0.0971611709003535,0.03708392238293072
3.9,0.6782013048376736,0.651877853035961,0.8674042262288949,0.0958844246401777,0.0367113491309274,0.8652052810499544,0.09751611928324623,0.03727859966679918
3.91,0.6777234465309898,0.6508007523597561,0.8668394495527609,0.09625705994496522,0.036903490502273935,0.8646549117373525,0.09787110138010731,0.03747398688254004
3.92,0.677240715846243,0.6497236516835511,0.8662732514007689,0.09663037077816979,0.03709637782106128,0.8641038070839747,0.09822610882680533,0.03767008408921984
3.93,0.6767531260177386,0.6486465510073461,0.8657056382831633,0.09700434928633177,0.03729001243050495,0.8635519754278146,0.09858113324302466,0.037866891329160615
3.94,0.6762606904129984,0.6475694503311411,0.8651366167989442,0.09737898754301527,0.037484395658040584,0.8629994251393551,0.09893616623273686,0.038064408627907935
3.95,0.6757634225323931,0.6464923496549362,0.8645661936356605,0.09775427754916133,0.037679528815178255,0.862446164621126,0.09929119938467382,0.03826263599420004
3.96,0.6752613360087727,0.6454152489787313,0.86399437556919,0.09813021123345242,0.037875413197357585,0.8618922023072603,0.09964622427280184,0.03846157341993774
3.97,0.6747544446070931,0.6443381483025262,0.8634211694635077,0.09850678045268872,0.03807205008380363,0.8613375466630468,0.10000123245679754,0.038661220880155465
3.98,0.6742427622240379,0.6432610476263213,0.8628465822704412,0.09888397699217541,0.03826944073738345,0.8607822061844824,0.10035621548252445,0.03886157833299306
3.99,0.6737263028876382,0.6421839469501163,0.8622706210294147,0.09926179256612172,0.03846758640446358,0.8602261893978199,0.10071116488251132,0.03906264571966869
4.0,0.6732050807568878,0.6411068462739113,0.8616932928671807,0.09964021881805121,0.038666488314768176,0.8596695048591161,0.10106607217643113,0.039264422964452664
4.01,0.6726791101213544,0.6408362929372059,0.8611146049975383,0.10001924732122351,0.03886614768123814,0.8591118095389647,0.10142128025230629,0.0394669102087289
4.0200000000000005,0.6721484054007887,0.6405657396005005,0.8605345647210415,0.10039886957906743,0.03906656569989101,0.8585527554896916,0.10177713599306931,0.03967010851723903
4.03,0.6716129811447289,0.6402951862637949,0.8599531794246931,0.10077907702562529,0.039267743549681676,0.8579923439340985,0.10213363688310015,0.03987401918280124
4.04,0.6710728520321013,0.6400246329270894,0.8593704565816269,0.10115986102600888,0.03946968239236416,0.8574305761244516,0.10249078038237024,0.04007864349317813
4.05,0.6705280328708185,0.639754079590384,0.8587864037507794,0.1015412128768664,0.03967238337235415,0.8568674533425318,0.10284856392644037,0.04028398273102779
4.0600000000000005,0.6699785385973728,0.6394835262536785,0.8582010285765465,0.10192312380686093,0.039875847616592595,0.856302976899685,0.10320698492645983,0.040490038173855075
4.07,0.6694243842764274,0.6392129729169731,0.8576143387884301,0.10230558497715987,0.04008007623441005,0.8557371481368706,0.10356604076916667,0.04069681109396264
4.08,0.6688655851004031,0.6389424195802677,0.8570263422006714,0.10268858748193614,0.04028507031739241,0.8551699684247079,0.10392572881688977,0.04090430275840228
4.09,0.6683021563890612,0.6386718662435622,0.8564370467118725,0.10307212234888019,0.04049083093924737,0.8546014391635223,0.10428604640755165,0.04111251442892603
4.1,0.6677341135890849,0.6384013129068568,0.8558464603046049,0.10345618053972311,0.04069735915567197,0.8540315617833897,0.10464699085467297,0.04132144736193733
4.11,0.6671614722736541,0.6381307595701512,0.8552545910450077,0.10384075295077112,0.040904656004221183,0.8534603377441795,0.10500855944737814,0.04153110280844233
4.12,0.6665842481420199,0.6378602062334457,0.8546614470823716,0.10422583041345085,0.041112722504177586,0.8528877685355968,0.10537074945040228,0.041741482014000936
4.13,0.6660024570190735,0.6375896528967403,0.8540670366487119,0.10461140369486588,0.04132155965642224,0.852313855677222,0.10573355810409979,0.04195258621867824
4.14,0.6654161148549125,0.6373190995600349,0.8534713680583292,0.10499746349836424,0.041531168443306524,0.8517386007185506,0.10609698262445377,0.042164416656995635
4.15,0.6648252377244032,0.6370485462233294,0.852874449707358,0.10538400046411671,0.04174154982852527,0.8511620052390306,0.10646102020308722,0.04237697455788213
4.16,0.6642298418267408,0.636777992886624,0.8522762900733031,0.10577100516970604,0.04195270475699092,0.8505840708480992,0.10682566800727519,0.04259026114462557
4.17,0.6636299434850047,0.6365074395499184,0.8516768977145638,0.10615846813072721,0.04216463415470904,0.8500047991852171,0.10719092317995875,0.0428042776348241
4.18,0.6630255591457109,0.636236886213213,0.8510762812699469,0.10654637980139813,0.04237733892865489,0.8494241919199027,0.1075567828397599,0.04301902524033736
4.19,0.6624167053783612,0.6359663328765075,0.8504744494581674,0.10693473057518121,0.04259081996665134,0.8488422507517639,0.10792324408099807,0.04323450516723798
4.2,0.6618033988749895,0.635695779539802,0.8498714110773367,0.10732351078541547,0.04280507813724789,0.8482589774105292,0.1082903039737078,0.04345071861576288
4.21,0.6611856564497032,0.6354252262030966,0.8492671750044395,0.10771271070595934,0.043020114289601195,0.847674373656077,0.10865795956365812,0.04366766678026483
4.22,0.660563495038223,0.6351546728663912,0.8486617501947995,0.1081023205518439,0.04323592925335663,0.8470884412784632,0.1090262078723729,0.04388535084916388
4.23,0.6599369316974181,0.6348841195296856,0.8480551456815321,0.10849233047993657,0.04345252383853136,0.8465011820979481,0.10939504589715293,0.044103772004898914
4.24,0.6593059836048393,0.6346135661929801,0.8474473705749862,0.10888273058961505,0.0436698988353987,0.8459125979650217,0.10976447061109905,0.04432293142387915
4.25,0.658670668058247,0.6343430128562747,0.8468384340621744,0.10927351092345174,0.043888055014373824,0.845322690760427,0.11013447896313704,0.0445428302764359
4.26,0.6580310024751381,0.6340724595195693,0.8462283454061911,0.10966466146790808,0.04410699312590081,0.8447314623951823,0.1105050678780436,0.04476346972677414
4.2700000000000005,0.6573870043922674,0.6338019061828638,0.8456171139456197,0.11005617215403925,0.04432671390034114,0.8441389148106018,0.11087623425647394,0.0449848509329243
4.28,0.656738691465168,0.6335313528461584,0.845004749093928,0.11044803285820853,0.04454721804786354,0.8435450499783155,0.11124797497499049,0.045206975046693965
4.29,0.6560860814676659,0.6332607995094529,0.8443912603388525,0.11084023340281213,0.04476850625833544,0.8429498699002868,0.11162028688609343,0.045429843213619835
4.3,0.6554291922913942,0.6329902461727475,0.843776657241771,0.11123276355701335,0.04499057920121568,0.8423533766088281,0.11199316681825225,0.04565345657291956
4.3100000000000005,0.6547680419453012,0.6327196928360419,0.8431609494370643,0.11162561303748682,0.04521343752544883,0.8417555721666173,0.11236661157593895,0.04587781625744374
4.32,0.6541026485551579,0.6324491394993365,0.842544146631467,0.11201877150917207,0.0454370818593609,0.8411564586667096,0.11274061793966245,0.04610292339362789
4.33,0.65343303036306,0.632178586162631,0.8419262586034062,0.11241222858603706,0.04566151281055673,0.8405560382325507,0.11311518266600469,0.046328779101444666
4.34,0.6527592057269285,0.6319080328259256,0.8413072952023305,0.11280597383185079,0.04588673096581876,0.839954313017986,0.11349030248765803,0.04655538449435597
4.3500000000000005,0.6520811931200062,0.6316374794892201,0.8406872663480273,0.11319999676096537,0.04611273689100742,0.8393512852072708,0.11386597411346396,0.04678274067926527
4.36,0.6513990111303513,0.6313669261525147,0.8400661820299297,0.11359428683910727,0.046339531130963056,0.8387469570150768,0.1142421942284533,0.047010848756469825
4.37,0.6507126784603275,0.6310963728158091,0.8394440523064125,0.11398883348417796,0.04656711420940952,0.8381413306864988,0.11461895949388805,0.047239709819613236
4.38,0.6500222139260919,0.6308258194791037,0.8388208873040776,0.11438362606706318,0.04679548662885933,0.8375344084970577,0.11499626654730434,0.04746932495563788
4.39,0.6493276364570784,0.6305552661423982,0.8381966972170282,0.11477865391245139,0.047024648870520436,0.8369261927527054,0.11537411200255707,0.04769969524473753
4.4,0.6486289650954788,0.6302847128056928,0.8375714923061345,0.11517390629966083,0.047254601394204676,0.8363166857898241,0.11575249244986584,0.04793082176031002
4.41,0.647926218995722,0.6300141594689873,0.836945282898287,0.11556937246347523,0.047485344638237795,0.8357058899752277,0.11613140445586234,0.04816270556890998
4.42,0.647219417423947,0.6297436061322819,0.8363180793856404,0.11596504159498829,0.047716879019371314,0.8350938077061588,0.11651084456363937,0.048395347730201835
4.43,0.6465085797574758,0.6294730527955764,0.8356898922248478,0.11636090284245625,0.04794920493269597,0.8344804414102863,0.11689080929280103,0.04862874929691264
4.44,0.6457937254842823,0.6292024994588709,0.835060731936284,0.11675694531215901,0.048182322751556886,0.8338657935457002,0.11727129513951456,0.04886291131478526
4.45,0.6450748742024575,0.6289319461221654,0.8344306091032604,0.11715315806926915,0.04841623282747044,0.8332498666009052,0.11765229857656347,0.049097834822531446
4.46,0.6443520456196725,0.62866139278546,0.8337995343712276,0.11754953013872932,0.04865093549004306,0.8326326630948124,0.11803381605340235,0.04933352085178522
4.47,0.6436252595526378,0.6283908394487545,0.8331675184469712,0.11794605050613723,0.04888643104689151,0.8320141855767309,0.11841584399621292,0.049569970427056215
4.48,0.6428945359265607,0.6281202861120491,0.8325345720977962,0.11834270811863848,0.04912271978356521,0.8313944366263551,0.11879837880796165,0.04980718456568323
4.49,0.6421598947745986,0.6278497327753436,0.8319007061507029,0.11873949188582698,0.04935980196347005,0.8307734188537536,0.11918141686845869,0.050045164277787754
4.5,0.6414213562373096,0.6275791794386381,0.8312659314915525,0.11913639068065301,0.04959767782779441,0.8301511348993535,0.1195649545344186,0.05028391056622787
4.51,0.6406789405621007,0.6273086261019326,0.8306302590642249,0.11953339334033841,0.04983634759543666,0.8295275874339259,0.11994898813952211,0.05052342442655202
4.5200000000000005,0.6399326681026731,0.6270380727652272,0.8299936998697661,0.11993048866729915,0.05007581146293469,0.8289027791585674,0.12033351399447967,0.05076370684695305
4.53,0.6391825593184628,0.6267675194285217,0.8293562649655281,0.12032766543007475,0.05031606960439712,0.8282767128046816,0.1207185283870962,0.051004758808222236
4.54,0.6384286347740814,0.6264969660918163,0.8287179654642985,0.12072491236426483,0.05055712217143662,0.8276493911339587,0.12110402758233757,0.051246581283703685
4.55,0.6376709151387508,0.6262264127551108,0.8280788125334229,0.1211222181734722,0.050798969293104866,0.827020816938353,0.1214900078223984,0.051489175239248626
4.5600000000000005,0.6369094211857377,0.6259558594184053,0.8274388173939177,0.12151957153025271,0.051041611075829565,0.8263909930400587,0.12187646532677128,0.051732541633169996
4.57,0.6361441737917836,0.6256853060816998,0.8267979913195754,0.12191696107707138,0.05128504760335322,0.8257599222914855,0.12226339629231747,0.051976681416197004
4.58,0.6353751939365322,0.6254147527449944,0.8261563456360609,0.12231437542726506,0.051529278936674035,0.8251276075752307,0.12265079689333923,0.05222159553143007
4.59,0.6346025027019546,0.6251441994082889,0.8255138917200003,0.12271180316601106,0.051774305113988554,0.8244940518040509,0.12303866328165339,0.052467284914295705
4.6000000000000005,0.6338261212717716,0.6248736460715835,0.8248706409980618,0.12310923285130179,0.05202012615063635,0.8238592579208318,0.12342699158666655,0.052713750492501654
4.61,0.6330460709308722,0.624603092734878,0.8242266049460284,0.1235066530149251,0.052266742039046556,0.8232232288985565,0.12381577791545148,0.05296099318599206
4.62,0.6322623730647303,0.6243325393981726,0.8235817950878628,0.12390405216345064,0.05251415274868655,0.8225859677402715,0.12420501835282549,0.05320901390690301
4.63,0.6314750491588192,0.6240619860614671,0.8229362229947663,0.1243014187792213,0.052762358226012426,0.8219474774790523,0.1245947089614297,0.053457813559518
4.64,0.6306841207980212,0.6237914327247616,0.8222899002842282,0.12469874132135018,0.05301135839442156,0.8213077611779662,0.12498484578181009,0.053707393040223726
4.65,0.6298896096660368,0.6235208793880561,0.8216428386190701,0.1250960082267228,0.05326115315420717,0.820666821930034,0.12537542483249997,0.05395775323746595
4.66,0.6290915375447901,0.6232503260513507,0.8209950497064812,0.12549320791100393,0.05351174238251483,0.8200246628581908,0.1257664421101038,0.0542088950317055
4.67,0.6282899263138315,0.6229797727146452,0.8203465452970489,0.12589032876965,0.05376312593330112,0.8193812871152428,0.12615789358938262,0.05446081929537462
4.68,0.627484797949738,0.6227092193779398,0.8196973371837805,0.12628735917892533,0.0540153036372942,0.8187366978838259,0.12654977522334085,0.054713526892833285
4.69,0.6266761745255099,0.6224386660412343,0.8190474372011204,0.12668428749692331,0.054268275301956354,0.8180908983763596,0.12694208294331455,0.05496701868032582
4.7,0.6258640782099675,0.6221681127045288,0.8183968572239596,0.12708110206459167,0.0545220407114487,0.8174438918350014,0.12733481265906105,0.05522129550593755
4.71,0.6250485312671411,0.6218975593678233,0.8177456091666396,0.1274777912067623,0.05477659962659804,0.8167956815315979,0.12772796025885028,0.05547635820955189
4.72,0.6242295560556621,0.6216270060311179,0.8170937049819499,0.12787434323318453,0.05503195178486554,0.8161462707676354,0.12812152160955728,0.05573220762280737
4.73,0.6234071750281498,0.6213564526944124,0.8164411566601198,0.12827074643956246,0.0552880969003177,0.8154956628741887,0.12851549255675637,0.05598884456905493
4.74,0.6225814107305953,0.621085899357707,0.815787976227805,0.12866698910859586,0.05554503466359915,0.8148438612118681,0.1289098689248164,0.05624626986331544
4.75,0.6217522858017441,0.6208153460210015,0.8151341757470675,0.12906305951102467,0.05580276474190789,0.8141908691707644,0.12930464651699813,0.056504484312237396
4.76,0.620919822972475,0.6205447926842961,0.8144797673143513,0.1294589459066764,0.05606128677897228,0.8135366901703929,0.12969982111555228,0.056763488714054795
4.7700000000000005,0.6200840450651768,0.6202742393475905,0.8138247630594528,0.12985463654551685,0.056320600395030306,0.8128813276596353,0.1300953884818195,0.05702328385854522
4.78,0.6192449749931231,0.6200036860108851,0.8131691751444854,0.13025011966870373,0.05658070518681084,0.8122247851166804,0.13049134435633158,0.057283870526988044
4.79,0.618402635759844,0.6197331326741796,0.81251301576284,0.1306453835096429,0.05684160072751719,0.8115670660489627,0.13088768445891427,0.05754524949212304
4.8,0.6175570504584946,0.6194625793374742,0.8118562971381402,0.1310404162950472,0.05710328656681256,0.8109081739930998,0.13128440448879125,0.057807421518109005
4.8100000000000005,0.6167082422712236,0.6191920260007687,0.8111990315231943,0.1314352062459978,0.05736576223080783,0.8102481125148274,0.13168150012468988,0.058070387360482686
4.82,0.6158562344685358,0.6189214726640633,0.8105412311989414,0.1318297415790073,0.05762902722205125,0.8095868852089343,0.1320789670249479,0.058334147766117804
4.83,0.6150010504086557,0.6186509193273578,0.8098829084733942,0.13222401050708527,0.05789308101952055,0.8089244956991933,0.13247680082762212,0.05859870347318452
4.84,0.6141427135368863,0.6183803659906523,0.8092240756805781,0.13261800124080522,0.0581579230786167,0.808260947638293,0.13287499715059806,0.05886405521110893
4.8500000000000005,0.6132812473849666,0.6181098126539468,0.8085647451794662,0.13301170198937345,0.058423552831160346,0.807596244707766,0.13327355159170118,0.05913020370053279
4.86,0.6124166755704261,0.6178392593172414,0.8079049293529108,0.13340510096169916,0.05868996968539002,0.8069303906179169,0.1336724597288095,0.05939714965327352
4.87,0.6115490217959381,0.6175687059805359,0.8072446406065712,0.13379818636746602,0.0589571730259627,0.8062633891077478,0.13407171711996774,0.05966489377228448
4.88,0.6106783098486688,0.6172981526438305,0.806583891367839,0.13419094641820456,0.05922516221395642,0.805595243944882,0.1344713193035026,0.059933436751615395
4.89,0.6098045635996264,0.617027599307125,0.8059226940847594,0.1345833693283656,0.05949393658687499,0.8049259589254874,0.13487126179813963,0.060202779276372985
4.9,0.6089278070030054,0.6167570459704195,0.8052610612249506,0.13497544331639438,0.059763495458654996,0.8042555378741965,0.13527154010312156,0.06047292202268196
4.91,0.608048064095531,0.616486492633714,0.8045990052745202,0.13536715660580498,0.06003383811967471,0.8035839846440264,0.13567214969832758,0.060743865657646064
4.92,0.6071653589957994,0.6162159392970086,0.8039365387369791,0.13575849742625537,0.060304963836765466,0.8029113031162957,0.13607308604439466,0.06101561083930959
4.93,0.6062797159036166,0.6159453859603031,0.8032736741321527,0.1361494540146224,0.060576871853224926,0.8022374972005413,0.13647434458283972,0.061288158216618975
4.94,0.6053911590993355,0.6156748326235977,0.8026104239950906,0.13654001461607673,0.06084956138883261,0.8015625708344319,0.13687592073618332,0.061561508429384654
4.95,0.6044997129431898,0.6154042792868922,0.8019468008749748,0.13693016748515763,0.0611230316398675,0.8008865279836821,0.13727780990807473,0.061835662108243164
4.96,0.6036054018746261,0.6151337259501868,0.8012828173340246,0.1373199008868473,0.06139728177912801,0.8002093726419618,0.1376800074834185,0.06211061987461965
4.97,0.6027082504116341,0.6148631726134812,0.8006184859464012,0.13770920309764484,0.06167231095595389,0.7995311088308075,0.13808250882850207,0.0623863823406904
4.98,0.6018082831500742,0.6145926192767758,0.7999538192971107,0.13809806240663883,0.061948118296250354,0.7988517405995291,0.13848530929112504,0.06266295010934578
4.99,0.6009055247630039,0.6143220659400703,0.7992888299809064,0.13848646711657936,0.06222470290251408,0.7981712720251172,0.13888840420072948,0.0629403237741533
5.0,0.6,0.6140515126033649,0.798623530601189,0.13887440554494904,0.06250206385386192,0.7974897072121468,0.13929178886853186,0.06321850391932121
5.01,0.5990917336864816,0.6128602828903026,0.7979579337689064,0.13926186602503224,0.06278020020606129,0.7968075630372017,0.13969494618456482,0.06349749077823345
5.0200000000000005,0.5981807507230281,0.6116690531772401,0.7972920521014538,0.1396488369069832,0.06305911099156289,0.7961253619268375,0.1400973548681919,0.06377728320497057
5.03,0.5972670760846981,0.6104778234641778,0.7966258982215724,0.14003530655889218,0.06333879521953542,0.7954431163255723,0.14049900398310122,0.06405787969132642
5.04,0.5963507348203432,0.6092865937511155,0.7959594847562474,0.14042126336784982,0.06361925187590266,0.7947608386698298,0.1408998826229179,0.06433927870725221
5.05,0.5954317520519217,0.6080953640380531,0.795292824335608,0.14080669574100949,0.06390047992338244,0.7940785413872371,0.14129997991184604,0.0646214787009168
5.0600000000000005,0.5945101529738108,0.6069041343249907,0.7946259295918249,0.14119159210664722,0.06418247830152787,0.7933962368959242,0.1416992850053071,0.06490447809876859
5.07,0.5935859628521147,0.6057129046119284,0.7939588131580102,0.14157594091521924,0.06446524592677055,0.7927139376038284,0.14209778709057302,0.06518827530559851
5.08,0.5926592070239723,0.604521674898866,0.7932914876671168,0.14195973064041717,0.06474878169246608,0.7920316559079998,0.14249547538739563,0.06547286870460449
5.09,0.591729910896863,0.6033304451858037,0.7926239657508385,0.14234294978022002,0.0650330844689415,0.7913494041939124,0.14289233914863061,0.06575825665745692
5.1000000000000005,0.5907980999479093,0.6021392154727413,0.7919562600385114,0.1427255868579436,0.06531815310354507,0.790667194834777,0.1432883676608573,0.06604443750436557
5.11,0.5898637997231793,0.6009479857596789,0.7912883831560159,0.1431076304232864,0.06560398642069773,0.7899850401908587,0.14368355024499366,0.06633140956414753
5.12,0.5889270358369855,0.5997567560466166,0.79062034772468,0.14348906905337272,0.06589058322194727,0.7893029526087971,0.14407787625690618,0.06661917113429663
5.13,0.587987833971183,0.5985655263335543,0.7899521663601842,0.1438698913537918,0.06617794228602403,0.7886209444209307,0.14447133508801538,0.06690772049105385
5.14,0.5870462198744656,0.5973742966204919,0.7892838516714681,0.14425008595963323,0.06646606236889868,0.7879390279446248,0.14486391616589603,0.06719705588947911
5.15,0.586102219361659,0.5961830669074295,0.7886154162596384,0.14462964153651908,0.06675494220384257,0.7872572154816033,0.1452556089548725,0.06748717556352406
5.16,0.5851558583130145,0.5949918371943672,0.787946872716879,0.14500854678163144,0.06704458050148952,0.7865755193172846,0.14564640295660902,0.06777807772610625
5.17,0.5842071626734983,0.5938006074813048,0.7872782336253634,0.1453867904247363,0.0673349759499003,0.7858939517201203,0.1460362877106951,0.06806976056918447
5.18,0.5832561584520802,0.5926093777682425,0.7866095115561689,0.1457643612292026,0.06762612721462856,0.7852125249409393,0.14642525279522559,0.06836222226383508
5.19,0.5823028717210217,0.5914181480551801,0.7859407190681935,0.14614124799301728,0.06791803293878919,0.7845312512122949,0.14681328782737532,0.06865546096032958
5.2,0.58134732861516,0.5902269183421177,0.7852718687070764,0.1465174395497951,0.06821069174312844,0.7838501427478175,0.14720038246396905,0.06894947478821332
5.21,0.580389555331192,0.5890356886290554,0.7846029730041196,0.14689292476978405,0.06850410222609633,0.7831692117415686,0.1475865264020457,0.06924426185638552
5.22,0.5794295781269562,0.587844458915993,0.7839340444752135,0.14726769256086564,0.06879826296392083,0.7824884703674023,0.14797170937941745,0.06953982025318009
5.23,0.5784674233207123,0.5866532292029306,0.783265095619766,0.14764173186954987,0.06909317251068413,0.7818079307783287,0.1483559211752234,0.06983614804644787
5.24,0.5775031172904206,0.5854619994898683,0.7825961389196341,0.14801503168196517,0.06938882939840076,0.7811276051058827,0.1487391516104775,0.07013324328363967
5.25,0.5765366864730179,0.5842707697768059,0.7819271868380593,0.14838758102484265,0.0696852321370981,0.7804475054594975,0.14912139054861162,0.07043110399189072
5.26,0.5755681573636935,0.5830795400637436,0.781258251818607,0.14875936896649475,0.06998237921489832,0.7797676439258814,0.14950262789601254,0.07072972817810598
5.2700000000000005,0.5745975565151618,0.5818883103506812,0.7805893462841089,0.14913038461778835,0.07028026909810275,0.7790880325683996,0.1498828536025536,0.0710291138290466
5.28,0.5736249105369355,0.5806970806376188,0.779920482635611,0.14950061713311133,0.07057890023127776,0.778408683426462,0.1502620576621206,0.07132925891141728
5.29,0.5726502460945957,0.5795058509245565,0.7792516732513235,0.14987005571133377,0.07087827103734276,0.7777296085149125,0.15064023011313232,0.07163016137195508
5.3,0.5716735899090601,0.5783146212114942,0.7785829304855775,0.15023868959676231,0.07117837991766018,0.777050819823426,0.15101736103905505,0.07193181913751875
5.3100000000000005,0.5706949687558515,0.5771233914984317,0.777914266667784,0.15060650808008866,0.07147922525212737,0.7763723293159086,0.15139344056891169,0.07223423011517957
5.32,0.569714409464363,0.5759321617853694,0.777245694101399,0.1509735004993309,0.07178080539927008,0.7756941489299026,0.15176845887778456,0.07253739219231269
5.33,0.5687319389171233,0.5747409320723071,0.7765772250628927,0.15133965624076895,0.07208311869633835,0.7750162905759966,0.1521424061873132,0.07284130323669005
5.34,0.5677475840490582,0.5735497023592447,0.7759088718007238,0.1517049647398725,0.07238616345940377,0.7743387661372406,0.1525152727661855,0.07314596109657376
5.3500000000000005,0.5667613718467541,0.5723584726461823,0.7752406465343189,0.15206941548222228,0.07268993798345885,0.7736615874685655,0.15288704893062358,0.07345136360081078
5.36,0.5657733293477167,0.57116724293312,0.7745725614530578,0.15243299800442417,0.07299444054251808,0.7729847663962082,0.1532577250448633,0.07375750855892839
5.37,0.5647834836396299,0.5699760132200576,0.7739046287152627,0.15279570189501626,0.07329966938972102,0.7723083147171407,0.15362729152162832,0.0740643937612308
5.38,0.5637918618596139,0.5687847835069954,0.7732368604471949,0.15315751679536818,0.07360562275743689,0.7716322441985055,0.1539957388225978,0.07437201697889659
5.39,0.562798491193481,0.5675935537939331,0.7725692687420554,0.15351843240057328,0.07391229885737127,0.7709565665770547,0.15436305745886822,0.07468037596407694
5.4,0.5618033988749895,0.5664023240808705,0.7719018656589925,0.15387843846033306,0.0742196958806744,0.7702812935585954,0.15472923799140925,0.07498946844999511
5.41,0.5608066121850981,0.5652110943678083,0.7712346632221151,0.15423752477983366,0.07452781199805115,0.7696064368174399,0.1550942710315134,0.0752992921510465
5.42,0.5598081584512173,0.564019864654746,0.7705676734195118,0.1545956812206149,0.0748366453598732,0.7689320079958601,0.15545814724123994,0.0756098447628998
5.43,0.5588080650464609,0.5628286349416836,0.7699009082022767,0.15495289770143095,0.07514619409629227,0.7682580187035488,0.15582085733385218,0.07592112396259892
5.44,0.5578063593888942,0.5616374052286212,0.7692343794835417,0.15530916419910276,0.07545645631735551,0.7675844805170847,0.15618239207424922,0.07623312740866595
5.45,0.5568030689407846,0.5604461755155589,0.7685680991375148,0.15566447074936274,0.07576743011312242,0.7669114049794041,0.15654274227939108,0.07654585274120462
5.46,0.5557982212078459,0.5592549458024965,0.7679020789985257,0.15601880744769064,0.07607911355378365,0.7662388035992768,0.15690189881871802,0.07685929758200512
5.47,0.5547918437384866,0.5580637160894342,0.7672363308600776,0.1563721644501412,0.0763915046897812,0.7655666878507872,0.15725985261456343,0.07717345953464928
5.48,0.5537839641230531,0.5568724863763718,0.7665708664739063,0.15672453197416314,0.07670460155193053,0.7648950691728224,0.1576165946425606,0.07748833618461694
5.49,0.5527746099930746,0.5556812566633094,0.7659056975490467,0.15707590029940932,0.07701840215154392,0.7642239589685641,0.15797211593204316,0.07780392509939266
5.5,0.5517638090205041,0.5544900269502471,0.7652408357509056,0.15742625976853833,0.07733290448055596,0.7635533686049863,0.1583264075664397,0.07812022382857382
5.51,0.5507515889169612,0.5532987972371848,0.7645762927003427,0.15777560078800706,0.07764810651165019,0.7628833094123593,0.15867946068366157,0.07843722990397907
5.5200000000000005,0.5497379774329709,0.5521075675241223,0.7639120799727582,0.15812391382885418,0.07796400619838753,0.7622137926837574,0.15903126647648477,0.07875494083975766
5.53,0.5487230023572046,0.55091633781106,0.7632482090971893,0.15847118942747454,0.0782806014753361,0.7615448296745749,0.15938181619292546,0.07907335413249952
5.54,0.5477066915157162,0.5497251080979977,0.7625846915554125,0.15881741818638448,0.07859789025820288,0.7608764316020444,0.1597311011366092,0.07939246726134626
5.55,0.5466890727711811,0.5485338783849353,0.7619215387810554,0.15916259077497785,0.07891587044396663,0.7602086096447633,0.16007911266713395,0.07971227768810259
5.5600000000000005,0.5456701740221311,0.5473426486718729,0.7612587621587151,0.1595066979302724,0.0792345399110124,0.7595413749422245,0.1604258422004266,0.08003278285734873
5.57,0.5446500232021902,0.5461514189588106,0.7605963730230857,0.15984973045764678,0.07955389651926749,0.7588747385943533,0.16077128120909326,0.0803539801965533
5.58,0.5436286482793086,0.5449601892457482,0.7599343826580928,0.16019167923156813,0.07987393811033905,0.7582087116610493,0.16111542122276337,0.08067586711618717
5.59,0.5426060772549954,0.5437689595326859,0.7592728022960374,0.1605325351963098,0.08019466250765271,0.7575433051617348,0.1614582538284273,0.08099844100983775
5.6000000000000005,0.5415823381635518,0.5425777298196235,0.7586116431167474,0.16087228936665937,0.08051606751659313,0.7568785300749082,0.1617997706707676,0.08132169925432407
5.61,0.5405574590713025,0.5413865001065611,0.7579509162467376,0.16121093282861682,0.08083815092464551,0.7562143973377033,0.16213996345248402,0.08164563920981244
5.62,0.5395314680758253,0.5401952703934988,0.757290632758378,0.16154845674008297,0.08116091050153895,0.7555509178454546,0.16247882393461233,0.08197025821993294
5.63,0.5385043933051815,0.5390040406804365,0.7566308036690713,0.16188485233153782,0.08148434399939082,0.7548881024512673,0.16281634393683628,0.08229555361189629
5.64,0.537476262917145,0.5378128109673741,0.7559714399404388,0.1622201109067086,0.08180844915285257,0.7542259619655947,0.16315251533779382,0.08262152269661144
5.65,0.5364471050984294,0.5366215812543117,0.7553125524775148,0.16255422384322823,0.08213322367925689,0.7535645071558194,0.16348733007537658,0.0829481627688039
5.66,0.5354169480639167,0.5354303515412494,0.754654152127951,0.16288718259328286,0.08245866527876618,0.7529037487458423,0.16382078014702314,0.08327547110713433
5.67,0.5343858200558819,0.534239121828187,0.7539962496812277,0.16321897868424995,0.08278477163452232,0.7522436974156755,0.16415285761000606,0.0836034449743182
5.68,0.5333537493432206,0.5330478921151247,0.753338855867877,0.16354960371932536,0.08311154041279761,0.751584363801042,0.16448355458171235,0.08393208161724548
5.69,0.5323207642206723,0.5318566624020622,0.7526819813587123,0.16387904937814046,0.08343896926314716,0.7509257584929806,0.16481286323991784,0.08426137826710137
5.7,0.5312868930080461,0.5306654326889999,0.7520256367640693,0.16420730741736853,0.08376705581856211,0.7502678920374579,0.16514077582305486,0.0845913321394871
5.71,0.5302521640494439,0.5294742029759376,0.7513698326330542,0.164534369671321,0.08409579769562467,0.7496107749349838,0.16546728463047428,0.08492194043454174
5.72,0.5292166057124824,0.5282829732628753,0.7507145794528034,0.16486022805253278,0.08442519249466374,0.7489544176402354,0.16579238202270033,0.08525320033706416
5.73,0.5281802463875165,0.5270917435498128,0.7500598876477509,0.16518487455233702,0.08475523779991206,0.7482988305616841,0.16611606042168003,0.08558510901663569
5.74,0.5271431144868609,0.5259005138367505,0.7494057675789063,0.16550830124142946,0.08508593117966418,0.7476440240612313,0.16643831231102546,0.0859176636277431
5.75,0.5261052384440104,0.5247092841236882,0.7487522295431421,0.16583050027042195,0.08541727018643591,0.7469900084538469,0.1667591302362506,0.08625086130990232
5.76,0.5250666467128609,0.5235180544106258,0.7480992837724901,0.16615146387038515,0.08574925235712469,0.7463367940072163,0.16707850680500116,0.08658469918778239
5.7700000000000005,0.5240273677669294,0.5223268246975634,0.7474469404334484,0.1664711843533805,0.08608187521317101,0.7456843909413913,0.1673964346872786,0.08691917437132997
5.78,0.5229874300985733,0.5211355949845011,0.7467952096262978,0.16678965411298147,0.0864151362607208,0.745032809428448,0.16771290661565771,0.0872542839558942
5.79,0.5219468622182091,0.5199443652714387,0.7461441013844271,0.16710686562478372,0.08674903299078919,0.7443820595921496,0.16802791538549802,0.08759002502235216
5.8,0.5209056926535307,0.5187531355583764,0.7454936256736704,0.16742281144690463,0.08708356287942493,0.7437321515076162,0.16834145385514898,0.08792639463723464
5.8100000000000005,0.5198639499487278,0.517561905845314,0.7448437923916523,0.16773748422047177,0.08741872338787593,0.7430830952009986,0.168653514946149,0.08826338985285227
5.82,0.5188216626637029,0.5163706761322516,0.744194611367144,0.1680508766701002,0.0877545119627557,0.7424349006491597,0.16896409164341805,0.08860100770742202
5.83,0.5177788593732883,0.5151794464191893,0.7435460923594297,0.16836298160435942,0.08809092603621091,0.741787577779361,0.16927317699544453,0.08893924522519435
5.84,0.5167355686664632,0.5139882167061269,0.7428982450576819,0.16867379191622844,0.08842796302608968,0.741141136468954,0.16958076411446554,0.08927809941658037
5.8500000000000005,0.515691819145569,0.5127969869930645,0.7422510790803483,0.16898330058354075,0.08876562033611093,0.7404955865450789,0.16988684617664143,0.08961756727827958
5.86,0.5146476394255263,0.5116057572800022,0.7416046039745482,0.16929150066941745,0.08910389535603433,0.7398509377843684,0.17019141642222366,0.08995764579340779
5.87,0.5136030581330496,0.5104145275669398,0.7409588292154786,0.16959838532268984,0.08944278546183156,0.7392071999126568,0.17049446815571737,0.09029833193162563
5.88,0.5125581039058628,0.5092232978538775,0.7403137642058313,0.16990394777831072,0.08978228801585802,0.7385643826046956,0.1707959947460372,0.09063962264926709
5.89,0.5115128053919135,0.5080320681408153,0.73966941827522,0.17020818135775453,0.0901224003670254,0.737922495483874,0.17109598962665734,0.09098151488946853
5.9,0.5104671912485887,0.5068408384277527,0.7390258006796181,0.17051107946940666,0.09046311985097526,0.7372815481219462,0.17139444629575565,0.09132400558229795
5.91,0.5094212901419286,0.5056496087146904,0.7383829206008057,0.17081263560894125,0.09080444379025301,0.736641550038764,0.1716913583163514,0.09166709164488444
5.92,0.5083751307458398,0.5044583790016282,0.7377407871458284,0.1711128433596884,0.09114636949448318,0.736002510702014,0.1719867193164377,0.09201076998154821
5.93,0.5073287417413113,0.5032671492885658,0.7370994093464653,0.17141169639298984,0.09148889426054482,0.7353644395269622,0.17228052298910715,0.09235503748393045
5.94,0.5062821518156256,0.5020759195755033,0.7364587961587084,0.17170918846854366,0.09183201537274802,0.7347273458762036,0.17257276309267244,0.0926998910311238
5.95,0.5052353896615747,0.5008846898624411,0.7358189564622515,0.17200531343473777,0.09217573010301078,0.734091239059417,0.17286343345078015,0.09304532748980274
5.96,0.5041884839766714,0.4996934601493787,0.7351798990599904,0.17230006522897262,0.092520035711037,0.7334561283331257,0.17315252795251954,0.09339134371435455
5.97,0.5031414634623642,0.49850223043631636,0.734541632677533,0.17259343787797238,0.09286492944449452,0.7328220229004646,0.17344004055252493,0.0937379365470102
5.98,0.5020943568232491,0.49731100072325396,0.7339041659627203,0.1728854254980853,0.09321040853919434,0.7321889319109516,0.1737259652710726,0.09408510281797557
5.99,0.5010471927662838,0.4961197710101916,0.7332675074851572,0.17317602229557288,0.09355647021926983,0.7315568644602656,0.17401029619417144,0.09443283934556274
6.0,0.5,0.49492854129712927,0.7326316657357548,0.17346522256688804,0.09390311169735717,0.7309258295900295,0.17429302747364858,0.09478114293632169
6.01,0.49895280723371616,0.49405828243369315,0.731996649126282,0.17375302069894216,0.09425033017477584,0.7302956315470445,0.17457435793140608,0.09513001052154925
6.0200000000000005,0.49790564317675073,0.493188023570257,0.731362465988929,0.17403941116936117,0.09459812284170982,0.7296660733723584,0.17485448706048068,0.09547943956716061
6.03,0.49685853653763584,0.49231776470682087,0.7307291245758804,0.1743243885467304,0.09494648687738923,0.7290371622342364,0.1751334101000327,0.09582942766573058
6.04,0.4958115160233286,0.4914475058433848,0.7300966330588987,0.17460794749082878,0.09529541945027252,0.7284089052687225,0.1754111223309232,0.09617997240035403
6.05,0.49476461033842534,0.4905772469799487,0.7294649995289192,0.17489008275285173,0.09564491771822911,0.7277813095794652,0.17568761907580524,0.09653107134472931
6.0600000000000005,0.4937178481843743,0.48970698811651253,0.7288342319956542,0.17517078917562334,0.0959949788287224,0.7271543822375459,0.17596289569921175,0.09688272206324201
6.07,0.4926712582586888,0.4888367292530764,0.7282043383872093,0.17545006169379743,0.09634559991899318,0.7265281302813106,0.17623694760764053,0.09723492211104859
6.08,0.49162486925416016,0.4879664703896403,0.7275753265497085,0.17572789533404795,0.09669677811624358,0.7259025607162033,0.17650977024963582,0.09758766903416066
6.09,0.49057870985807145,0.48709621152620425,0.7269472042469305,0.17600428521524822,0.09704851053782126,0.7252776805146038,0.17678135911586684,0.09794096036952901
6.1000000000000005,0.4895328087514112,0.4862259526627681,0.7263199791599564,0.17627922654863962,0.097400794291404,0.7246534966156685,0.17705170973920328,0.09829479364512794
6.11,0.4884871946080866,0.48535569379933197,0.7256936588868264,0.17655271463798922,0.09775362647518442,0.7240300159251727,0.1773208176947873,0.09864916638003973
6.12,0.48744189609413735,0.48448543493589585,0.7250682509422076,0.1768247448797369,0.09810700417805547,0.7234072453153575,0.17758867860010297,0.09900407608453929
6.13,0.4863969418669504,0.4836151760724598,0.7244437627570727,0.17709531276313162,0.09846092447979572,0.7227851916247788,0.177855288115042,0.09935952026017893
6.140000000000001,0.4853523605744736,0.48274491720902357,0.7238202016783879,0.17736441387035698,0.09881538445125516,0.7221638616581596,0.178120641941967,0.09971549639987319
6.15,0.48430818085443095,0.4818746583455875,0.7231975749688128,0.17763204387664613,0.09917038115454113,0.721543262186245,0.17838473582577097,0.10007200198798379
6.16,0.4832644313335369,0.4810043994821514,0.722575889806409,0.17789819855038635,0.09952591164320464,0.7209233999456606,0.1786475655539343,0.10042903450040488
6.17,0.4822211406267118,0.4801341406187153,0.7219551532843608,0.17816287375321258,0.09988197296242665,0.720304281638773,0.17890912695657848,0.10078659140464821
6.18,0.48117833733629717,0.47926388175527923,0.7213353724107042,0.17842606544009093,0.10023856214920476,0.7196859139335546,0.1791694159065167,0.10114467015992844
6.19,0.48013605005127213,0.478393622891843,0.7207165541080687,0.17868776965939143,0.10059567623253991,0.7190683034634496,0.17942842831930156,0.10150326821724857
6.2,0.4790943073464693,0.47752336402840695,0.7200987052134263,0.17894798255295052,0.10095331223362311,0.7184514568272446,0.1796861601532696,0.1018623830194855
6.21,0.4780531377817909,0.47665310516497084,0.7194818324778541,0.17920670035612313,0.10131146716602268,0.7178353805889411,0.17994260740958307,0.10222201200147558
6.22,0.4770125699014267,0.4757828463015347,0.7188659425663042,0.17946391939782455,0.10167013803587119,0.7172200812776309,0.18019776613226846,0.10258215259010044
6.23,0.47597263223307057,0.47491258743809855,0.7182510420573854,0.1797196361005619,0.10202932184205261,0.716605565387375,0.1804516324082522,0.10294280220437259
6.24,0.47493335328713926,0.47404232857466244,0.717637137443155,0.17997384698045546,0.10238901557638948,0.7159918393770852,0.18070420236739332,0.10330395825552129
6.25,0.47389476155598964,0.4731720697112264,0.7170242351289196,0.18022654864725013,0.10274921622383026,0.715378909670408,0.18095547218251332,0.10366561814707852
6.26,0.47285688551313915,0.47230181084779027,0.7164123414330471,0.1804777378043163,0.10310992076263656,0.7147667826556121,0.18120543806942285,0.1040277792749649
6.2700000000000005,0.47181975361248346,0.4714315519843541,0.7158014625867883,0.1807274112486413,0.10347112616457028,0.7141554646854783,0.18145409628694584,0.10439043902757568
6.28,0.47078339428751764,0.470561293120918,0.7151916047341087,0.18097556587081037,0.10383282939508093,0.7135449620771929,0.18170144313694023,0.10475359478586671
6.29,0.4697478359505562,0.46969103425748193,0.714582773931529,0.18122219865497824,0.10419502741349275,0.7129352811122427,0.1819474749643164,0.10511724392344071
6.3,0.46871310699195395,0.4688207753940458,0.7139749761479777,0.18146730667883046,0.10455771717319186,0.7123264280363143,0.18219218815705232,0.10548138380663324
6.3100000000000005,0.4676792357793278,0.46795051653060965,0.7133682172646513,0.1817108871135354,0.10492089562181325,0.7117184090591949,0.18243557914620592,0.10584601179459892
6.32,0.4666462506567795,0.46708025766717354,0.7127625030748863,0.18195293722368605,0.1052845597014276,0.7111112303546775,0.18267764440592485,0.1062111252393975
6.33,0.46561417994411813,0.4662099988037374,0.7121578392840391,0.18219345436723272,0.1056487063487282,0.7105048980604666,0.18291838045345304,0.10657672148608019
6.34,0.46458305193608335,0.4653397399403013,0.7115542315093765,0.18243243599540598,0.10601333249521754,0.709899418278089,0.183157783849135,0.10694279787277577
6.3500000000000005,0.4635528949015704,0.46446948107686514,0.7109516852799761,0.1826698796526301,0.1063784350673938,0.7092947970728062,0.18339585119641677,0.10730935173077685
6.36,0.46252373708285505,0.4635992222134291,0.7103502060366359,0.18290578297642704,0.10674401098693706,0.7086910404735295,0.1836325791418444,0.10767638038462593
6.37,0.46149560669481854,0.46272896334999297,0.709749799131793,0.1831401436973114,0.10711005717089549,0.7080881544727382,0.18386796437505978,0.10804388115220179
6.38,0.4604685319241748,0.46185870448655686,0.709150469829453,0.1833729596386758,0.10747657053187122,0.7074861450264006,0.18410200362879361,0.10841185134480553
6.390000000000001,0.4594425409286975,0.4609884456231207,0.7085522233051268,0.18360422871666726,0.10784354797820592,0.7068850180538974,0.18433469367885555,0.1087802882672469
6.4,0.45841766183644816,0.46011818675968463,0.7079550646457795,0.1838339489400544,0.10821098641416611,0.7062847794379478,0.1845660313441219,0.10914918921793015
6.41,0.4573939227450046,0.4592479278962485,0.7073589988497857,0.18406211841008577,0.10857888274012849,0.7056854350245388,0.1847960134865205,0.1095185514889405
6.42,0.4563713517206915,0.4583776690328124,0.7067640308268963,0.18428873532033907,0.10894723385276453,0.7050869906228568,0.18502463701101302,0.10988837236613
6.43,0.4553499767978098,0.4575074101693763,0.7061701653982132,0.1845137979565617,0.10931603664522506,0.7044894520052216,0.18525189886557453,0.11025864912920363
6.44,0.4543298259778688,0.4566371513059401,0.7055774072961731,0.1847373046965023,0.10968528800732452,0.7038928249070238,0.18547779604117065,0.11062937905180538
6.45,0.45331092722881894,0.455766892442504,0.7049857611645417,0.1849592540097337,0.11005498482572457,0.7032971150266639,0.18570232557173186,0.11100055940160403
6.46,0.4522933084842839,0.45489663357906795,0.7043952315584147,0.18517964445746754,0.11042512398411776,0.7027023280254953,0.18592548453412536,0.11137218744037923
6.47,0.4512769976427955,0.45402637471563184,0.7038058229442296,0.18539847469235987,0.11079570236341053,0.7021084695277681,0.1861472700481245,0.1117442604241073
6.48,0.45026202256702896,0.4531561158521957,0.7032175396997855,0.18561574345830859,0.11116671684190593,0.7015155451205775,0.18636767927637546,0.11211677560304698
6.49,0.44924841108303887,0.45228585698875956,0.7026303861142716,0.1858314495902425,0.11153816429548577,0.7009235603538134,0.18658670942436142,0.11248973022182503
6.5,0.44823619097949585,0.4514155981253235,0.702044366388305,0.18604559201390225,0.11191004159779269,0.7003325207401131,0.18680435774036455,0.11286312151952213
6.51,0.44722539000692546,0.4505453392618874,0.7014594846339759,0.18625816974561268,0.1122823456204114,0.6997424317548164,0.18702062151542512,0.11323694672975823
6.5200000000000005,0.4462160358769468,0.4496750803984512,0.7008757448749028,0.1864691818920475,0.11265507323304964,0.6991532988359233,0.18723549808329845,0.11361120308077811
6.53,0.4452081562615135,0.4488048215350151,0.7002931510462957,0.18667862764998566,0.11302822130371862,0.698565127384054,0.18744898482040917,0.11398588779553666
6.54,0.44420177879215417,0.447934562671579,0.6997117069950269,0.18688650630606005,0.11340178669891302,0.6979779227624121,0.18766107914580343,0.11436099809178432
6.55,0.44319693105921554,0.4470643038081429,0.6991314164797114,0.18709281723649812,0.11377576628379044,0.6973916902967493,0.18787177852109838,0.11473653118215218
6.5600000000000005,0.4421936406111057,0.4461940449447067,0.6985522831707947,0.18729755990685504,0.11415015692235032,0.6968064352753334,0.18808108045042937,0.11511248427423715
6.57,0.44119193495353914,0.44532378608127066,0.6979743106506489,0.18750073387173893,0.11452495547761224,0.6962221629489183,0.1882889824803949,0.11548885457068672
6.58,0.44019184154878266,0.44445352721783454,0.6973975024136774,0.18770233877452874,0.11490015881179386,0.6956388785307164,0.1884954821999993,0.11586563926928417
6.59,0.43919338781490197,0.44358326835439843,0.6968218618664273,0.1879023743470846,0.11527576378648817,0.695056587196374,0.18870057724059272,0.11624283556303308
6.6000000000000005,0.4381966011250105,0.44271300949096226,0.6962473923277092,0.18810084040945077,0.1156517672628401,0.6944752940839484,0.18890426527580945,0.11662044064024203
6.61,0.437201508806519,0.4418427506275262,0.6956740970287262,0.1882977368695513,0.11602816610172254,0.6938950042938876,0.18910654402150323,0.11699845168460905
6.62,0.43620813814038606,0.4409724917640901,0.6951019791132095,0.18849306372287863,0.11640495716391189,0.6933157228890127,0.1893074112356811,0.1173768658753061
6.63,0.43521651636037006,0.440102232900654,0.6945310416375623,0.18868682105217494,0.1167821373102628,0.6927374548945021,0.18950686471843445,0.11775568038706322
6.640000000000001,0.43422667065228326,0.4392319740372178,0.6939612875710109,0.18887900902710655,0.11715970340188245,0.692160205297879,0.18970490231186815,0.11813489239025271
6.65,0.4332386281532458,0.4383617151737817,0.6933927197957646,0.18906962790393148,0.11753765230030391,0.6915839790489996,0.18990152190002732,0.11851449905097293
6.66,0.43225241595094177,0.4374914563103456,0.6928253411071806,0.1892586780251602,0.11791598086765918,0.6910087810600453,0.19009672140882228,0.11889449753113229
6.67,0.4312680610828768,0.4366211974469095,0.6922591542139394,0.18944615981920948,0.11829468596685118,0.6904346162055162,0.1902904988059509,0.11927488498853284
6.68,0.43028559053563703,0.4357509385834734,0.6916941617382247,0.1896320738000499,0.11867376446172531,0.6898614893222269,0.19048285210081922,0.11965565857695365
6.69,0.42930503124414854,0.43488067972003724,0.6911303662159132,0.18981642056684664,0.11905321321724018,0.6892894052093055,0.19067377934445998,0.12003681544623439
6.7,0.4283264100909399,0.43401042085660113,0.6905677700967686,0.1899992008035938,0.11943302909963749,0.688718368628193,0.1908632786294486,0.12041835274235817
6.71,0.42734975390540436,0.4331401619931651,0.6900063757446456,0.19018041527874271,0.11981320897661159,0.6881483843026471,0.19105134808981783,0.12080026760753483
6.72,0.4263750894630645,0.43226990312972896,0.6894461854376985,0.19036006484482357,0.12019374971747783,0.6875794569187462,0.19123798590096985,0.12118255718028369
6.73,0.42540244348483813,0.4313996442662928,0.6888872013685983,0.19053815043806127,0.12057464819334043,0.6870115911248971,0.19142319027958662,0.12156521859551611
6.74,0.4244318426363065,0.4305293854028567,0.6883294256447556,0.19071467307798495,0.12095590127725932,0.6864447915318437,0.1916069594835381,0.12194824898461801
6.75,0.4234633135269821,0.42965912653942057,0.6877728602885516,0.19088963386703187,0.12133750584441658,0.685879062712679,0.1917892918117887,0.1223316454755322
6.76,0.4224968827095794,0.42878886767598445,0.6872175072375731,0.19106303399014513,0.12171945877228167,0.6853144092028578,0.1919701856043016,0.12271540519284041
6.7700000000000005,0.4215325766792877,0.4279186088125483,0.686663368344858,0.19123487471436584,0.12210175694077616,0.6847508355002131,0.19214963924194137,0.12309952525784527
6.78,0.42057042187304394,0.4270483499491122,0.6861104453791431,0.19140515738841957,0.12248439723243729,0.6841883460649734,0.19232765114637454,0.12348400278865183
6.79,0.41961044466880804,0.4261780910856761,0.6855587400251215,0.1915738834422972,0.12286737653258126,0.6836269453197822,0.19250421977996832,0.1238688349002493
6.8,0.41865267138483997,0.42530783222224,0.6850082538837045,0.1917410543868304,0.12325069172946511,0.6830666376497199,0.19267934364568765,0.1242540187045922
6.8100000000000005,0.4176971282789782,0.42443757335880383,0.6844589884722903,0.19190667181326163,0.12363433971444808,0.682507427402328,0.19285302128699025,0.12463955131068155
6.82,0.41674384154791977,0.4235673144953678,0.6839109452250393,0.19207073739280892,0.12401831738215181,0.6819493188876343,0.19302525128771983,0.12502542982464557
6.83,0.4157928373265018,0.42269705563193166,0.6833641254931543,0.19223325287622553,0.12440262163062013,0.6813923163781814,0.19319603227199783,0.12541165134982057
6.84,0.4148441416869855,0.42182679676849555,0.6828185305451681,0.19239422009335444,0.12478724936147745,0.6808364241090554,0.1933653629041131,0.12579821298683122
6.8500000000000005,0.41389778063834093,0.4209565379050594,0.6822741615672354,0.19255364095267788,0.12517219748008662,0.6802816462779189,0.19353324188840998,0.12618511183367093
6.86,0.41295378012553446,0.42008627904162327,0.6817310196634323,0.19271151744086196,0.12555746289570568,0.6797279870450434,0.1936996679691747,0.12657234498578165
6.87,0.41201216602881696,0.41921602017818715,0.6811891058560595,0.1928678516222966,0.12594304252164382,0.6791754505333459,0.19386463993052,0.12695990953613379
6.88,0.4110729641630146,0.4183457613147511,0.680648421085953,0.19302264563863064,0.12632893327541636,0.6786240408284258,0.19402815659626826,0.12734780257530576
6.890000000000001,0.41013620027682074,0.41747550245131493,0.6801089662127987,0.19317590170830246,0.1267151320788988,0.6780737619786037,0.19419021682983284,0.12773602119156321
6.9,0.40920190005209056,0.4166052435878788,0.6795707420154542,0.1933276221260659,0.12710163585847992,0.677524617994964,0.1943508195340978,0.12812456247093804
6.91,0.408270089103137,0.4157349847244427,0.6790337491922739,0.1934778092625122,0.12748844154521388,0.6769766128513962,0.19450996365129622,0.12851342349730732
6.92,0.40734079297602765,0.41486472586100664,0.6784979883614415,0.19362646556358704,0.12787554607497145,0.6764297504846412,0.19466764816288673,0.12890260135247195
6.93,0.4064140371478854,0.41399446699757053,0.677963460061306,0.1937735935501037,0.12826294638859023,0.6758840347943366,0.19482387208942858,0.12929209311623466
6.94,0.40548984702618923,0.41312420813413436,0.6774301647507237,0.1939191958172523,0.128650639432024,0.675339469643066,0.19497863449045535,0.12968189586647846
6.95,0.4045682479480784,0.41225394927069825,0.6768981028094048,0.19406327503410448,0.12903862215649076,0.6747960588564088,0.1951319344643468,0.1300720066792442
6.96,0.40364926517965694,0.41138369040726214,0.6763672745382653,0.19420583394311447,0.12942689151862022,0.674253806222992,0.19528377114819953,0.13046242262880828
6.97,0.4027329239153019,0.410513431543826,0.6758376801597836,0.19434687535961642,0.12981544448059992,0.6737127154945437,0.19543414371769618,0.1308531407877599
6.98,0.4018192492769718,0.40964317268038986,0.6753093198183617,0.19448640217131768,0.13020427801032058,0.6731727903859486,0.19558305138697316,0.13124415822707808
6.99,0.4009082663135185,0.4087729138169538,0.6747821935806911,0.19462441733778865,0.13059338908152016,0.6726340345753048,0.19573049340848664,0.13163547201620843
7.0,0.4,0.4079026549535177,0.6742563014361238,0.19476092388994892,0.1309827746739273,0.6720964517039822,0.1958764690728778,0.13202707922313975
7.01,0.39909447523699626,0.40689461839904556,0.6737316432970467,0.19489592492954996,0.13137243177340333,0.6715601361222917,0.19602088702368567,0.1324189768540224
7.0200000000000005,0.39819171684992566,0.4058865818445734,0.6732082189992618,0.1950294236286547,0.13176235737208358,0.6710251823608111,0.19616365596729332,0.13281116167189536
7.03,0.397291749588366,0.4048785452901013,0.6726860283023695,0.19516142322911323,0.13215254846851726,0.6704915942702498,0.19630477535156562,0.13320363037818436
7.04,0.39639459812537403,0.4038705087356292,0.6721650708901573,0.19529192704203596,0.13254300206780675,0.6699593756566596,0.1964442446700834,0.13359637967325674
7.05,0.3955002870568103,0.40286247218115706,0.6716453463709914,0.19542093844726321,0.13293371518174538,0.6694285302815346,0.19658206346195264,0.13398940625651257
7.0600000000000005,0.3946088409006644,0.4018544356266849,0.6711268542782135,0.19554846089283195,0.13332468482895454,0.6688990618619121,0.19671823131161228,0.13438270682647543
7.07,0.3937202840963834,0.40084639907221276,0.670609594070541,0.19567449789443964,0.13371590803501932,0.6683709740704764,0.19685274784864049,0.13477627808088294
7.08,0.39283464100420074,0.3998383625177407,0.6700935651324714,0.19579905303490514,0.13410738183262344,0.6678442705356634,0.1969856127475595,0.13517011671677692
7.09,0.39195193590446903,0.39883032596326856,0.6695787667746901,0.19592212996362693,0.13449910326168296,0.667318954841768,0.19711682572763886,0.13556421943059296
7.1000000000000005,0.3910721929969946,0.3978222894087964,0.6690651982344824,0.19604373239603862,0.13489106936947895,0.6667950305290524,0.19724638655269755,0.13595858291824983
7.11,0.3901954364003737,0.39681425285432426,0.6685528586761492,0.19616386411306194,0.13528327721078878,0.6662725010938572,0.1973742950309044,0.13635320387523822
7.12,0.3893216901513311,0.3958062162998522,0.6680417471914261,0.1962825289605572,0.13567572384801674,0.6657513699887129,0.1975005510145775,0.13674807899670943
7.13,0.388450978204062,0.39479817974538006,0.6675318627999053,0.19639973084877127,0.1360684063513234,0.6652316406224544,0.197625154399982,0.13714320497756335
7.140000000000001,0.3875833244295739,0.3937901431909079,0.6670232044494628,0.19651547375178352,0.13646132179875364,0.6647133163603367,0.19774810512712687,0.1375385785125362
7.15,0.3867187526150334,0.39278210663643576,0.666515771016687,0.19662976170694904,0.1368544672763639,0.6641964005241519,0.19786940317956023,0.13793419629628775
7.16,0.3858572864631137,0.3917740700819637,0.6660095613073115,0.1967425988143403,0.13724783987834818,0.6636808963923481,0.19798904858416355,0.13833005502348825
7.17,0.3849989495913444,0.39076603352749156,0.6655045740566509,0.19685398923618622,0.13764143670716283,0.6631668072001502,0.19810704141094465,0.1387261513889049
7.18,0.38414376553146423,0.3897579969730195,0.66500080793004,0.1969639371963096,0.13803525487365037,0.6626541361396824,0.1982233817728296,0.13912248208748781
7.19,0.38329175772877644,0.38874996041854726,0.6644982615232753,0.19707244697956258,0.1384292914971621,0.6621428863600908,0.19833806982545327,0.1395190438144558
7.2,0.3824429495415054,0.3877419238640752,0.6639969333630604,0.19717952293126,0.13882354370567956,0.6616330609676695,0.19845110576694897,0.1399158332653813
7.21,0.3815973642401561,0.38673388730960306,0.6634968219074534,0.19728516945661162,0.13921800863593495,0.6611246630259873,0.19856248983773708,0.14031284713627548
7.22,0.3807550250068769,0.38572585075513094,0.6629979255463176,0.19738939102015204,0.1396126834335302,0.6606176955560149,0.19867222232031242,0.14071008212367248
7.23,0.37991595493482316,0.38471781420065876,0.6625002426017751,0.1974921921451696,0.1400075652530553,0.6601121615362558,0.19878030353903073,0.14110753492471326
7.24,0.37908017702752506,0.3837097776461867,0.6620037713286617,0.19759357741313327,0.14040265125820495,0.6596080639028765,0.19888673385989417,0.14150520223722912
7.25,0.37824771419825587,0.38270174109171456,0.6615085099149869,0.19769355146311854,0.14079793862189457,0.6591054055498391,0.19899151369033577,0.14190308075982497
7.26,0.37741858926940475,0.38169370453724244,0.6610144564823932,0.19779211899123184,0.1411934245263749,0.658604189329035,0.19909464347900313,0.1423011671919617
7.2700000000000005,0.3765928249718503,0.38068566798277026,0.6605216090866208,0.19788928475003367,0.1415891061633454,0.6581044180504201,0.19919612371554105,0.14269945823403865
7.28,0.3757704439443379,0.3796776314282982,0.6600299657179729,0.19798505354796053,0.14198498073406657,0.6576060944821513,0.19929595493037325,0.14309795058747515
7.29,0.37495146873285895,0.37866959487382607,0.6595395243017829,0.1980794302487458,0.14238104544947128,0.6571092213507242,0.19939413769448344,0.1434966409547921
7.3,0.3741359217900325,0.37766155831935394,0.6590502826988858,0.19817241977083966,0.14277729753027454,0.6566138013411117,0.19949067261919548,0.14389552603969258
7.3100000000000005,0.37332382547448995,0.37665352176488176,0.6585622387060893,0.19826402708682786,0.1431737342070827,0.6561198370969044,0.19958556035595268,0.14429460254714271
7.32,0.37251520205026206,0.37564548521040964,0.6580753900566494,0.19835425722284988,0.1435703527205007,0.6556273312204522,0.19967880159609636,0.14469386718345115
7.33,0.3717100736861685,0.37463744865593757,0.657589734420745,0.19844311525801603,0.14396715032123897,0.6551362862730069,0.19977039707064376,0.14509331665634914
7.34,0.3709084624552098,0.37362941210146544,0.6571052694059574,0.19853060632382397,0.14436412427021864,0.6546467047748652,0.19986034755006518,0.14549294767506943
7.3500000000000005,0.3701103903339632,0.37262137554699326,0.6566219925577496,0.19861673560357457,0.14476127183867576,0.6541585892055144,0.1999486538440604,0.14589275695042495
7.36,0.36931587920197895,0.37161333899252114,0.6561399013599486,0.19870150833178712,0.14515859030826417,0.6536719420037782,0.20003531680133457,0.146292741194887
7.37,0.36852495084118086,0.37060530243804907,0.6556589932352282,0.19878492979361406,0.14555607697115758,0.6531867655679634,0.20012033730937318,0.14669289712266323
7.38,0.3677376269352697,0.36959726588357694,0.6551792655455945,0.19886700532425539,0.1459537291301501,0.652703062256008,0.20020371629421685,0.14709322144977482
7.390000000000001,0.36695392906912777,0.36858922932910476,0.6547007155928717,0.19894774030837237,0.14635154409875584,0.6522208343856312,0.2002854547202352,0.1474937108941334
7.4,0.3661738787282284,0.36758119277463264,0.6542233406191915,0.19902714017950127,0.1467495192013072,0.651740084234482,0.20036555358990032,0.14789436217561738
7.41,0.36539749729804527,0.36657315622016057,0.6537471378074812,0.19910521041946677,0.147147651773052,0.651260814040292,0.2004440139435596,0.14829517201614814
7.42,0.36462480606346787,0.36556511966568844,0.6532721042819553,0.19918195655779508,0.14754593916024958,0.6507830260010261,0.20052083685920818,0.14869613713976543
7.43,0.36385582620821655,0.3645570831112164,0.6527982371086073,0.19925738417112715,0.14794437872026547,0.6503067222750364,0.20059602345226094,0.1490972542727024
7.44,0.3630905788142622,0.36354904655674414,0.6523255332957031,0.19933149888263163,0.1483429678216652,0.6498319049812156,0.20066957487532383,0.14949852014346032
7.45,0.36232908486124915,0.36254101000227207,0.6518539897942753,0.19940430636141804,0.14874170384430654,0.6493585761991522,0.20074149231796498,0.1498999314828826
7.46,0.36157136522591865,0.36153297344779994,0.6513836034986189,0.19947581232194997,0.14914058417943102,0.6488867379692859,0.2008117770064853,0.15030148502422863
7.47,0.3608174406815371,0.3605249368933279,0.6509143712467875,0.1995460225234584,0.14953960622975396,0.6484163922930641,0.20088043020368884,0.15070317750324688
7.48,0.36006733189732687,0.35951690033885564,0.6504462898210911,0.1996149427693554,0.14993876740955345,0.6479475411330996,0.20094745320865245,0.15110500565824778
7.49,0.35932105943789927,0.35850886378438357,0.6499793559485942,0.19968257890664773,0.150338065144758,0.6474801864133282,0.20101284735649563,0.15150696623017595
7.5,0.35857864376269055,0.35750082722991144,0.6495135663016153,0.19974893682535133,0.15073749687303334,0.6470143300191681,0.20107661401814952,0.15190905596268217
7.51,0.3578401052254015,0.3564927906754393,0.6490489174982265,0.1998140224579058,0.1511370600438677,0.6465499737976791,0.201138754600126,0.15231127160219463
7.5200000000000005,0.3571054640734393,0.35548475412096714,0.6485854061027543,0.19987784177858953,0.1515367521186562,0.6460871195577234,0.20119927054428643,0.15271360989799004
7.53,0.3563747404473623,0.354476717566495,0.6481230286262811,0.19994040080293518,0.15193657057078366,0.645625769070126,0.20125816332760996,0.15311606760226382
7.54,0.3556479543803276,0.35346868101202294,0.6476617815271468,0.20000170558714614,0.15233651288570693,0.6451659240678376,0.20131543446196187,0.1535186414702004
7.55,0.35492512579754254,0.3524606444575508,0.6472016612114514,0.20006176222751307,0.15273657656103545,0.6447075862460957,0.20137108549386154,0.15392132826004257
7.5600000000000005,0.3542062745157177,0.35145260790307864,0.6467426640335575,0.20012057685983167,0.1531367591066108,0.6442507572625885,0.20142511800425048,0.15432412473316073
7.57,0.3534914202425242,0.3504445713486065,0.646284786296594,0.20017815565882088,0.15353705804458506,0.6437954387376187,0.20147753360825982,0.15472702765412125
7.58,0.35278058257605316,0.34943653479413445,0.6458280242529596,0.200234504837542,0.15393747090949836,0.6433416322542669,0.20152833395497805,0.15513003379075482
7.59,0.3520737810042781,0.3484284982396623,0.6453723741048265,0.20028963064681862,0.15433799524835476,0.6428893393585573,0.20157752072721843,0.15553313991422407
7.6000000000000005,0.35137103490452115,0.34742046168519014,0.644917832004645,0.20034353937465768,0.1547386286206972,0.6424385615596225,0.2016250956412864,0.15593634279909085
7.61,0.35067236354292164,0.346412425130718,0.6444643940556474,0.2003962373456712,0.15513936859868138,0.6419893003298702,0.20167106044674685,0.15633963922338276
7.62,0.34997778607390806,0.34540438857624595,0.6440120563123524,0.2004477309204992,0.15554021276714827,0.6415415571051486,0.2017154169261915,0.15674302596865974
7.63,0.3492873215396724,0.3443963520217738,0.6435608147810703,0.20049802649523382,0.15594115872369582,0.6410953332849141,0.20175816689500597,0.15714649982007972
7.640000000000001,0.34860098886964863,0.34338831546730164,0.6431106654204065,0.20054713050084433,0.15634220407874902,0.6406506302323985,0.20179931220113725,0.15755005756646395
7.65,0.34791880687999377,0.3423802789128295,0.6426616041417673,0.2005950494026034,0.1567433464556292,0.6402074492747771,0.2018388547248607,0.15795369600036197
7.66,0.34724079427307153,0.34137224235835745,0.642213626809863,0.2006417896995147,0.15714458349062213,0.6397657917033363,0.20187679637854758,0.15835741191811598
7.67,0.3465669696369401,0.3403642058038853,0.6417667292432133,0.20068735792374182,0.15754591283304478,0.6393256587736428,0.2019131391064321,0.1587612021199249
7.68,0.34589735144484224,0.33935616924941325,0.6413209072146505,0.20073176064003823,0.15794733214531112,0.6388870517057129,0.2019478848843792,0.15916506340990771
7.69,0.34523195805469875,0.338348132694941,0.640876156451824,0.20077500444517898,0.15834883910299682,0.6384499716841815,0.20198103571965167,0.15956899259616664
7.7,0.34457080770860576,0.33734009614046895,0.6404324726377039,0.2008170959673935,0.15875043139490255,0.6380144198584722,0.20201259365067809,0.15997298649084948
7.71,0.343913918532334,0.3363320595859968,0.6399898514110832,0.20085804186580017,0.1591521067231165,0.6375803973429673,0.20204256074682034,0.16037704191021204
7.72,0.34326130853483205,0.33532402303152475,0.6395482883670822,0.20089784882984218,0.15955386280307549,0.6371479052171787,0.20207093910814158,0.16078115567467952
7.73,0.3426129956077325,0.3343159864770525,0.6391077790576496,0.20093652357872507,0.15995569736362514,0.6367169445259175,0.2020977308651744,0.16118532460890778
7.74,0.3419689975248619,0.3333079499225804,0.6386683189920653,0.20097407286085586,0.1603576081470786,0.636287516279467,0.20212293817868887,0.1615895455418439
7.75,0.34132933194175297,0.3322999133681083,0.6382299036374413,0.20101050345328378,0.1607595929092748,0.635859621453752,0.20214656323946112,0.1619938153067867
7.76,0.3406940163951607,0.33129187681363625,0.6377925284192224,0.2010458221611427,0.16116164941963473,0.6354332609905116,0.20216860826804192,0.16239813074144627
7.7700000000000005,0.34006306830258193,0.330283840259164,0.637356188721687,0.2010800358170954,0.1615637754612175,0.6350084357974706,0.2021890755145257,0.16280248868800348
7.78,0.33943650496177713,0.3292758037046919,0.6369208798884459,0.2011131512807795,0.16196596883077435,0.6345851467485116,0.20220796725831952,0.16320688599316863
7.79,0.33881434355029694,0.3282677671502198,0.6364865972229421,0.20114517543825522,0.16236822733880255,0.6341633946838471,0.20222528580791266,0.16361131950823998
7.8,0.3381966011250105,0.3272597305957477,0.6360533359889475,0.201176115201455,0.16277054880959727,0.6337431804101918,0.20224103350064618,0.1640157860891617
7.8100000000000005,0.3375832946216387,0.3262516940412755,0.6356210914110616,0.2012059775076351,0.16317293108130315,0.6333245047009353,0.20225521270248312,0.16442028259658134
7.82,0.3369744408542891,0.3252436574868034,0.6351898586752068,0.20123476931882903,0.16357537200596398,0.6329073682963144,0.20226782580777858,0.16482480589590667
7.83,0.3363700565149953,0.3242356209323313,0.6347596329291249,0.2012624976213029,0.16397786944957213,0.6324917719035866,0.2022788752390506,0.16522935285736248
7.84,0.3357701581732593,0.3232275843778592,0.6343304092828705,0.2012891694250131,0.16438042129211616,0.6320777161972021,0.2022883634467511,0.16563392035604652
7.8500000000000005,0.33517476227559684,0.322219547823387,0.6339021828093064,0.2013147917630655,0.1647830254276279,0.6316652018189772,0.2022962929090372,0.16603850527198527
7.86,0.3345838851450875,0.3212115112689149,0.6334749485445947,0.20133937169117716,0.165185679764228,0.6312542293782677,0.20230266613154305,0.1664431044901889
7.87,0.33399754298092643,0.3202034747144428,0.6330487014886891,0.2013629162871401,0.1655883822241707,0.6308447994521414,0.20230748564715204,0.1668477149007062
7.88,0.3334157518579801,0.3191954381599707,0.6326234366058254,0.2013854326502869,0.16599113074388752,0.6304369125855516,0.20231075401576923,0.1672523333986789
7.890000000000001,0.332838527726346,0.3181874016054985,0.6321991488250112,0.20140692790095896,0.16639392327402974,0.63003056929151,0.20231247382409445,0.1676569568843952
7.9,0.33226588641091515,0.3171793650510264,0.6317758330405134,0.2014274091799766,0.1667967577795098,0.6296257700512605,0.20231264768539575,0.16806158226334336
7.91,0.3316978436109388,0.3161713284965543,0.6313534841123464,0.2014468836481115,0.16719963223954193,0.6292225153144518,0.20231127823928322,0.1684662064462646
7.92,0.33113441489959694,0.3151632919420822,0.6309320968667569,0.20146535848556157,0.16760254464768137,0.6288208054993109,0.20230836815148334,0.16887082634920544
7.930000000000001,0.3305756157235725,0.31415525538761,0.6305116660967092,0.201482840891428,0.16800549301186274,0.6284206409928158,0.20230392011361392,0.1692754388935699
7.94,0.3300214614026272,0.3131472188331379,0.630092186562368,0.20149933808319456,0.1684084753544373,0.6280220221508694,0.20229793684295944,0.16968004100617082
7.95,0.3294719671291816,0.3121391822786658,0.6296736529915811,0.2015148572962095,0.16881148971220927,0.6276249492984719,0.20229042108224668,0.17008462961928114
7.96,0.3289271479678987,0.3111311457241937,0.6292560600803592,0.20152940578316966,0.16921453413647103,0.6272294227298938,0.2022813755994214,0.17048920167068451
7.97,0.3283870188552711,0.31012310916972163,0.6288394024933555,0.2015429908136072,0.16961760669303724,0.6268354427088493,0.20227080318742496,0.17089375410372548
7.98,0.3278515945992112,0.3091150726152494,0.6284236748643434,0.2015556196733785,0.17002070546227804,0.6264430094686683,0.20225870666397203,0.17129828386735937
7.99,0.32732088987864566,0.3081070360607773,0.628008871796693,0.2015672996641558,0.1704238285391511,0.62605212321247,0.20224508887132836,0.1717027879162014
8.0,0.3267949192431123,0.3070989995063052,0.6275949878638457,0.20157803810292121,0.170826974033233,0.6256627841133344,0.20222995267608954,0.17210726321057573
8.01,0.3262736971123618,0.30704240097891533,0.6271820176097875,0.20158784232146343,0.17123014006874898,0.6252743904188821,0.2022139024634869,0.17251170711763072
8.02,0.3257572377759621,0.3069858024515255,0.6267699555495208,0.20159671966587672,0.17163332478460241,0.6248863404401738,0.20219754094693224,0.17291611861289366
8.03,0.325245555392907,0.30692920392413564,0.6263587961695345,0.20160467749606276,0.1720365263344027,0.6244986344214284,0.20218086850443692,0.17332049707413444
8.040000000000001,0.3247386639912273,0.3068726053967458,0.6259485339282725,0.20161172318523496,0.17243974288649244,0.6241112726047386,0.2021638855153807,0.17372484187988038
8.05,0.3242365774676069,0.30681600686935595,0.6255391632566011,0.20161786411942545,0.17284297262397344,0.6237242552300758,0.20214659236050508,0.17412915240941876
8.06,0.3237393095870015,0.30675940834196613,0.6251306785582731,0.2016231076969947,0.17324621374473212,0.6233375825352931,0.20212898942190663,0.17453342804279987
8.07,0.3232468739822613,0.30670280981457626,0.6247230742103925,0.20162746132814388,0.1736494644614635,0.62295125475613,0.20211107708303022,0.1749376681608395
8.08,0.3227592841537571,0.3066462112871864,0.6243163445638756,0.2016309324344298,0.17405272300169453,0.6225652721262156,0.2020928557286625,0.17534187214512162
8.09,0.3222765534690102,0.30658961275979657,0.6239104839439112,0.20163352844828272,0.17445598760780603,0.6221796348770734,0.2020743257449251,0.17574603937800118
8.1,0.3217986951623264,0.3065330142324067,0.6235054866504188,0.20163525681252673,0.17485925653705434,0.6217943432381251,0.20205548751926788,0.17615016924260665
8.11,0.3213257223344325,0.3064764157050169,0.6231013469585055,0.2016361249799031,0.17526252806159134,0.6214093974366944,0.2020363414404625,0.17655426112284278
8.120000000000001,0.3208576479521174,0.306419817177627,0.6226980591189197,0.20163614041259614,0.175665800468484,0.6210247976980111,0.2020168878985954,0.17695831440339316
8.13,0.3203944848478768,0.3063632186502372,0.6222956173585051,0.20163531058176223,0.17606907205973257,0.6206405442452155,0.20199712728506145,0.17736232846972275
8.14,0.31993624571956125,0.3063066201228473,0.6218940158806504,0.2016336429670612,0.1764723411522883,0.620256637299362,0.20197705999255702,0.17776630270808072
8.15,0.3194829431300279,0.30625002159545744,0.6214932488657391,0.201631145056191,0.17687560607806985,0.6198730770794234,0.2019566864150734,0.17817023650550293
8.16,0.3190345895067961,0.3061934230680676,0.6210933104715961,0.20162782434442486,0.17727886518397895,0.6194898638022951,0.2019360069478901,0.1785741292498145
8.17,0.318591197141707,0.30613682454067775,0.6206941948339333,0.20162368833415156,0.17768211683191504,0.6191069976827991,0.20191502198756825,0.17897798032963236
8.18,0.3181527781905863,0.30608022601328794,0.6202958960667924,0.20161874453441847,0.1780853593987891,0.6187244789336881,0.20189373193194377,0.17938178913436786
8.19,0.31771934467291096,0.30602362748589806,0.619898408262986,0.20161300046047748,0.17848859127653643,0.6183423077656496,0.2018721371801208,0.1797855550542293
8.2,0.3172909084714799,0.30596702895850825,0.6195017254945373,0.20160646363333393,0.17889181087212874,0.6179604843873102,0.20185023813246503,0.1801892774802244
8.21,0.31686748133208775,0.3059104304311184,0.6191058418131165,0.20159914157929837,0.17929501660758512,0.6175790090052398,0.20182803519059694,0.18059295580416304
8.22,0.3164490748632037,0.3058538319037285,0.6187107512504766,0.20159104182954135,0.17969820691998206,0.6171978818239552,0.20180552875738528,0.18099658941865926
8.23,0.31603570053565244,0.3057972333763387,0.6183164478188858,0.20158217191965105,0.1801013802614631,0.6168171030459252,0.20178271923694016,0.18140017771713438
8.24,0.3156273696822999,0.3057406348489488,0.6179229255115591,0.201572539389194,0.18050453509924685,0.616436672871574,0.20175960703460663,0.18180372009381907
8.25,0.3152240934977426,0.305684036321559,0.6175301783030864,0.2015621517812787,0.1809076699156348,0.6160565914992859,0.20173619255695788,0.18220721594375588
8.26,0.3148258830380011,0.3056274377941691,0.61713820014986,0.20155101664212227,0.18131078320801775,0.6156768591254094,0.20171247621178856,0.18261066466280182
8.27,0.314432749220216,0.3055708392667793,0.6167469849904982,0.2015391415206201,0.18171387348888166,0.6152974759442609,0.2016884584081082,0.18301406564763065
8.28,0.31404470282234975,0.30551424073938943,0.6163565267462687,0.2015265339679185,0.1821169392858127,0.6149184421481299,0.2016641395561345,0.18341741829573535
8.290000000000001,0.31366175448289013,0.30545764221199956,0.6159668193215084,0.2015132015369903,0.18251997914150123,0.6145397579272824,0.20163952006728658,0.18382072200543065
8.3,0.3132839147005596,0.30540104368460974,0.6155778566040415,0.20149915178221361,0.18292299161374478,0.614161423469966,0.2016146003541786,0.18422397617585504
8.31,0.31291119383402655,0.30534444515721987,0.6151896324655952,0.20148439225895368,0.18332597527545105,0.6137834389624133,0.20158938083061276,0.18462718020697366
8.32,0.3125436021016217,0.30528784662983005,0.6148021407622136,0.2014689305231475,0.1837289287146389,0.6134058045888463,0.2015638619115729,0.18503033349958045
8.33,0.3121811495810582,0.3052312481024402,0.6144153753346688,0.20145277413089177,0.1841318505344393,0.6130285205314816,0.20153804401321776,0.1854334354553004
8.34,0.31182384620915493,0.30517464957505036,0.6140293300088707,0.2014359306380338,0.18453473935309536,0.6126515869705335,0.20151192755287428,0.18583648547659196
8.35,0.31147170178156436,0.3051180510476605,0.6136439985962732,0.20141840759976562,0.1849375938039612,0.6122750040842191,0.20148551294903108,0.1862394829667495
8.36,0.31112472595250384,0.30506145252027067,0.613259374894279,0.20140021257022078,0.18534041253550027,0.6118987720487625,0.20145880062133176,0.18664242732990546
8.370000000000001,0.31078292823449094,0.3050048539928808,0.612875452686642,0.20138135310207483,0.1857431942112831,0.6115228910383986,0.20143179099056824,0.18704531797103283
8.38,0.3104463179980828,0.3049482554654909,0.6124922257438681,0.20136183674614838,0.18614593750998348,0.6111473612253786,0.20140448447867412,0.18744815429594702
8.39,0.3101149044716192,0.3048916569381011,0.6121096878236114,0.20134167105101355,0.18654864112537495,0.6107721827799728,0.2013768815087182,0.18785093571130876
8.4,0.3097886967409693,0.30483505841071123,0.6117278326710711,0.20132086356260337,0.18695130376632543,0.6103973558704763,0.20134898250489755,0.18825366162462595
8.41,0.3094677037492827,0.3047784598833214,0.6113466540193837,0.20129942182382438,0.18735392415679183,0.6100228806632125,0.20132078789253127,0.18865633144425595
8.42,0.3091519342967446,0.30472186135593154,0.6109661455900142,0.20127735337417227,0.18775650103581354,0.6096487573225382,0.2012922980980536,0.18905894457940794
8.43,0.308841397040334,0.3046652628285417,0.610586301093144,0.20125466574935078,0.18815903315750515,0.6092749860108473,0.20126351354900734,0.1894615004401451
8.44,0.3085361004935866,0.30460866430115185,0.6102071142280578,0.20123136648089351,0.1885615192910486,0.6089015668885757,0.20123443467403737,0.18986399843738666
8.45,0.3082360530263614,0.304552065773762,0.6098285786835266,0.201207463095789,0.18896395822068437,0.6085285001142055,0.2012050619028839,0.1902664379829104
8.46,0.3079412628646113,0.30449546724637216,0.6094506881381889,0.2011829631161088,0.1893663487457022,0.6081557858442691,0.201175395666376,0.19066881848935466
8.47,0.30765173809015767,0.3044388687189823,0.6090734362609305,0.20115787405863897,0.18976868968043048,0.6077834242333546,0.20114543639642482,0.1910711393702203
8.48,0.30736748664046837,0.3043822701915925,0.60869681671126,0.20113220343451424,0.1901709798542258,0.6074114154341091,0.20111518452601723,0.19147340003987334
8.49,0.30708851630844036,0.3043256716642026,0.6083208231396833,0.20110595874885573,0.19057321811146097,0.6070397595972439,0.20108464048920907,0.19187559991354672
8.5,0.3068148347421863,0.30426907313681273,0.6079454491880756,0.20107914750041153,0.1909754033115128,0.6066684568715385,0.2010538047211186,0.1922777384073426
8.51,0.3065464494448247,0.3042124746094229,0.6075706884900506,0.20105177718120051,0.1913775343287489,0.6062975074038452,0.20102267765792,0.1926798149382344
8.52,0.3062833677742738,0.30415587608203304,0.6071965346713267,0.20102385527615935,0.19177961005251387,0.605926911339094,0.20099125973683665,0.19308182892406897
8.53,0.30602559694305065,0.3040992775546432,0.6068229813500927,0.20099538926279245,0.19218162938711483,0.6055566688202964,0.2009595513961347,0.19348377978356865
8.540000000000001,0.30577314401807276,0.30404267902725335,0.6064500221373685,0.2009663866108252,0.1925835912518062,0.60518677998855,0.2009275530751164,0.19388566693633333
8.55,0.3055260159204647,0.30398608049986353,0.606077650637366,0.2009368547818603,0.19298549458077371,0.6048172449830436,0.2008952652141137,0.19428748980284247
8.56,0.30528421942536793,0.30392948197247366,0.6057058604478448,0.2009068012290372,0.19338733832311794,0.604448063941061,0.20086268825448145,0.19468924780445734
8.57,0.3050477611617556,0.3038728834450838,0.6053346451604683,0.2008762333966946,0.19378912144283703,0.6040792369979857,0.20082982263859114,0.19509094036342287
8.58,0.30481664761225047,0.30381628491769397,0.6049639983611549,0.20084515872003633,0.1941908429188087,0.6037107642873059,0.20079666880982414,0.19549256690286973
8.59,0.3045908851129473,0.3037596863903041,0.6045939136304285,0.20081358462479987,0.19459250174477166,0.603342645940618,0.20076322721256526,0.19589412684681645
8.6,0.30437047985323884,0.3037030878629143,0.6042243845437651,0.2007815185269285,0.19499409692930636,0.6029748820876323,0.2007294982921962,0.19629561962017122
8.61,0.30415543787564686,0.3036464893355244,0.6038554046719387,0.20074896783224624,0.19539562749581504,0.6026074728561767,0.20069548249508903,0.19669704464873405
8.620000000000001,0.3039457650756556,0.3035898908081346,0.6034869675813626,0.2007159399361361,0.19579709248250132,0.6022404183722013,0.2006611802685997,0.1970984013591987
8.63,0.30374146720155093,0.3035332922807447,0.6031190668344301,0.20068244222322115,0.19619849094234867,0.6018737187597839,0.20062659206106143,0.19749968917915445
8.64,0.3035425498542622,0.30347669375335484,0.6027516959898519,0.20064848206704908,0.19659982194309894,0.601507374141133,0.20059171832177836,0.19790090753708842
8.65,0.3033490184872091,0.303420095225965,0.6023848486029908,0.20061406682977942,0.1970010845672297,0.6011413846365936,0.20055655950101892,0.19830205586238722
8.66,0.30316087840615163,0.30336349669857515,0.6020185182261943,0.20057920386187436,0.1974022779119312,0.6007757503646514,0.2005211160500094,0.19870313358533895
8.67,0.3029781347690452,0.30330689817118534,0.6016526984091252,0.20054390050179208,0.19780340108908268,0.6004104714419372,0.20048538842092747,0.19910414013713515
8.68,0.302800792585899,0.30325029964379546,0.6012873826990882,0.20050816407568375,0.19820445322522798,0.6000455479832315,0.20044937706689564,0.19950507494987266
8.69,0.3026288567186385,0.30319370111640565,0.6009225646413562,0.20047200189709302,0.1986054334615507,0.5996809801014695,0.2004130824419748,0.19990593745655544
8.700000000000001,0.3024623318809725,0.30313710258901577,0.600558237779492,0.20043542126665911,0.1990063409538488,0.5993167679077452,0.20037650500115786,0.20030672709109665
8.71,0.3023012226382633,0.3030805040616259,0.6001943956556692,0.2003984294718226,0.19940717487250811,0.5989529115113165,0.20033964520036318,0.2007074432883201
8.72,0.30214553340740236,0.3030239055342361,0.5998310318109895,0.20036103378653441,0.19980793440247607,0.598589411019609,0.2003025034964281,0.20110808548396264
8.73,0.30199526845668845,0.3029673070068462,0.5994681397857978,0.2003232414709678,0.20020861874323434,0.5982262665382215,0.20026508034710266,0.20150865311467553
8.74,0.30185043190571126,0.3029107084794564,0.5991057131199956,0.20028505977123354,0.2006092271087708,0.5978634781709303,0.2002273762110429,0.20190914561802653
8.75,0.30171102772523795,0.3028541099520665,0.598743745353351,0.20024649591909774,0.2010097587275513,0.5975010460196936,0.20018939154780466,0.20230956243250156
8.76,0.30157705973710447,0.3027975114246767,0.598382230025806,0.20020755713170327,0.20141021284249067,0.5971389701846561,0.2001511268178371,0.20270990299750657
8.77,0.3014485316141109,0.30274091289728683,0.5980211606777832,0.20016825061129365,0.2018105887109231,0.5967772507641543,0.20011258248247613,0.2031101667533693
8.78,0.3013254468799207,0.302684314369897,0.5976605308504874,0.20012858354494029,0.2022108856045722,0.5964158878547206,0.20007375900393828,0.203510353141341
8.790000000000001,0.30120780890896404,0.30262771584250714,0.597300334086207,0.20008856310427253,0.20261110280952038,0.5960548815510874,0.20003465684531405,0.20391046160359835
8.8,0.30109562092634534,0.30257111731511727,0.5969405639286116,0.20004819644521096,0.20301123962617745,0.5956942319461933,0.19999527647056162,0.20431049158324485
8.81,0.30098888600775475,0.30251451878772745,0.5965812139230474,0.2000074907077032,0.2034112953692493,0.5953339391311863,0.19995561834450049,0.20471044252431303
8.82,0.300887607079384,0.3024579202603376,0.5962222776168312,0.1999664530154633,0.20381126936770547,0.594974003195429,0.199915682932805,0.20511031387176573
8.83,0.3007917869178461,0.30240132173294776,0.5958637485595399,0.19992509047571352,0.2042111609647465,0.5946144242265035,0.19987547070199815,0.20551010507149814
8.84,0.30070142815009915,0.3023447232055579,0.5955056203032999,0.1998834101789294,0.20461096951777066,0.5942552023102156,0.199834982119445,0.2059098155703392
8.85,0.3006165332533744,0.30228812467816807,0.5951478864030719,0.19984141919858775,0.20501069439834022,0.5938963375305998,0.19979421765334648,0.2063094448160535
8.86,0.3005371045551084,0.3022315261507782,0.5947905404169355,0.1997991245909173,0.20541033499214717,0.593537829969924,0.199753177772733,0.20670899225734288
8.870000000000001,0.3004631442328789,0.3021749276233883,0.5944335759063687,0.19975653339465266,0.2058098906989786,0.5931796797086937,0.19971186294745805,0.20710845734384806
8.88,0.30039465431434564,0.3021183290959985,0.5940769864365278,0.1997136526307909,0.20620936093268116,0.5928218868256577,0.19967027364819206,0.2075078395261501
8.89,0.3003316366771943,0.30206173056860863,0.5937207655765231,0.1996704893023511,0.20660874512112576,0.5924644513978116,0.19962841034641585,0.20790713825577245
8.9,0.3002740930490852,0.3020051320412188,0.593364906899692,0.1996270503941368,0.2070080427061711,0.5921073735004032,0.1995862735144144,0.20830635298518224
8.91,0.300222025007606,0.30194853351382894,0.5930094039838715,0.19958334287250132,0.2074072531436271,0.5917506532069372,0.19954386362527066,0.20870548316779197
8.92,0.3001754339802283,0.3018919349864391,0.5926542504116662,0.199539373685116,0.20780637590321768,0.5913942905891797,0.1995011811528591,0.2091045282579611
8.93,0.30013432124426875,0.30183533645904925,0.5922994397707155,0.19949514976074112,0.2082054104685433,0.5910382857171628,0.19945822657183943,0.20950348771099764
8.94,0.3000986879268537,0.3017787379316594,0.5919449656539574,0.19945067800899977,0.2086043563370428,0.5906826386591897,0.19941500035765053,0.20990236098315965
8.950000000000001,0.3000685350048885,0.30172213940426956,0.5915908216598903,0.19940596532015462,0.20900321301995506,0.590327349481839,0.1993715029865039,0.21030114753165696
8.96,0.30004386330503086,0.3016655408768797,0.591237001392833,0.1993610185648873,0.20940198004227964,0.5899724182499698,0.1993277349353776,0.21069984681465237
8.97,0.3000246735036679,0.3016089423494899,0.5908834984631811,0.19931584459408075,0.209800656942738,0.5896178450267264,0.19928369668200985,0.2110984582912636
8.98,0.3000109661268976,0.3015523438221,0.5905303064876624,0.19927045023860424,0.2101992432737333,0.5892636298735423,0.199239388704893,0.21149698142156456
8.99,0.30000274155051465,0.3014957452947102,0.5901774190895885,0.19922484230910115,0.2105977386013102,0.588909772850146,0.19919481148326704,0.21189541566658682
9.0,0.3,0.3014391467673203,0.5898248298991059,0.1991790275957797,0.21099614250511428,0.588556274014565,0.1991499654971136,0.21229376048832124
9.01,0.30000274155051465,0.3016574521898844,0.5894725325534428,0.19913301286820623,0.21139445457835093,0.5882029723401249,0.19910501220281634,0.21269201545705865
9.02,0.3000109661268976,0.3018757576124485,0.589120520697155,0.19908680487510103,0.21179267442774385,0.5878497069021789,0.19906011252494418,0.21309018057287676
9.03,0.3000246735036679,0.30209406303501257,0.5887687879823692,0.19904041034413747,0.21219080167349322,0.5874964779106445,0.19901526614666384,0.21348825594269147
9.040000000000001,0.30004386330503086,0.3023123684575767,0.5884173280690235,0.19899383598174317,0.2125888359492333,0.5871432855755997,0.19897047275161453,0.2138862416727856
9.05,0.3000685350048885,0.30253067388014077,0.5880661346251059,0.19894708847290427,0.21298677690198975,0.5867901301072828,0.1989257320239076,0.21428413786880954
9.06,0.3000986879268537,0.30274897930270483,0.587715201326891,0.1989001744809722,0.21338462419213666,0.5864370117160915,0.19888104364812584,0.2146819446357825
9.07,0.30013432124426875,0.30296728472526896,0.5873645218591736,0.19885310064747316,0.21378237749335305,0.5860839306125835,0.1988364073093231,0.21507966207809331
9.08,0.3001754339802283,0.30318559014783303,0.5870140899155007,0.19880587359192023,0.21418003649257897,0.5857308870074748,0.19879182269302365,0.2154772902995014
9.09,0.300222025007606,0.3034038955703971,0.5866638991984006,0.19875849991162803,0.21457760088997138,0.5853778811116402,0.1987472894852218,0.2158748294031377
9.1,0.3002740930490852,0.3036222009929612,0.5863139434196104,0.1987109861815301,0.21497507039885944,0.5850249131361129,0.19870280737238127,0.21627227949150557
9.11,0.3003316366771943,0.3038405064155253,0.5859642163003014,0.19866333895399885,0.2153724447456997,0.5846719832920833,0.19865837604143474,0.2166696406664818
9.120000000000001,0.30039465431434564,0.3040588118380894,0.5856147115713012,0.19861556475866796,0.2157697236700308,0.5843190917908989,0.19861399517978337,0.21706691302931755
9.13,0.3004631442328789,0.3042771172606535,0.5852654229733149,0.19856767010225745,0.21616690692442755,0.5839662388440644,0.19856966447529634,0.2174640966806391
9.14,0.3005371045551084,0.3044954226832176,0.5849163442571431,0.1985196614684014,0.21656399427445538,0.5836134246632405,0.19852538361631022,0.21786119172044904
9.15,0.3006165332533744,0.3047137281057817,0.5845674691838985,0.19847154531747785,0.21696098549862364,0.5832606494602439,0.19848115229162872,0.21825819824812717
9.16,0.30070142815009915,0.30493203352834575,0.5842187915252192,0.19842332808644167,0.21735788038833906,0.5829079134470466,0.19843697019052195,0.21865511636243126
9.17,0.300791786917846,0.3051503389509098,0.5838703050634817,0.19837501618865946,0.21775467874785875,0.5825552168357755,0.19839283700272617,0.21905194616149812
9.18,0.300887607079384,0.30536864437347394,0.5835220035920098,0.19832661601374732,0.21815138039424278,0.582202559838712,0.19834875241844324,0.21944868774284448
9.19,0.30098888600775475,0.305586949796038,0.5831738809152824,0.1982781339274108,0.21854798515730664,0.5818499426682917,0.19830471612834008,0.219845341203368
9.200000000000001,0.30109562092634534,0.30580525521860213,0.5828259308491393,0.19822957627128748,0.21894449287957315,0.5814973655371033,0.19826072782354837,0.2202419066393481
9.21,0.30120780890896404,0.3060235606411662,0.582478147220984,0.1981809493627918,0.21934090341622414,0.581144828657889,0.198216787195664,0.22063838414644682
9.22,0.3013254468799207,0.30624186606373033,0.5821305238699854,0.19813225949496252,0.21973721663505197,0.5807923322435431,0.1981728939367466,0.22103477381971004
9.23,0.3014485316141109,0.3064601714862944,0.581783054647277,0.19808351293631235,0.22013343241641062,0.5804398765071125,0.19812904773931922,0.2214310757535681
9.24,0.3015770597371044,0.30667847690885847,0.5814357334161534,0.19803471593068003,0.22052955065316643,0.5800874616617951,0.19808524829636776,0.22182729004183693
9.25,0.3017110277252379,0.3068967823314226,0.5810885540522663,0.19798587469708495,0.22092557125064857,0.5797350879209404,0.19804149530134058,0.2222234167777188
9.26,0.30185043190571126,0.30711508775398666,0.5807415104438168,0.1979369954295837,0.22132149412659938,0.5793827554980482,0.1979977884481481,0.22261945605380348
9.27,0.30199526845668845,0.30733339317655073,0.5803945964917463,0.19788808429712942,0.22171731921112417,0.5790304646067685,0.19795412743116245,0.22301540796206887
9.28,0.30214553340740236,0.3075516985991148,0.5800478061099259,0.19783914744343306,0.22211304644664095,0.5786782154609008,0.19791051194521683,0.22341127259388213
9.290000000000001,0.3023012226382633,0.3077700040216789,0.5797011332253428,0.19779019098682718,0.22250867578782993,0.5783260082743938,0.19786694168560534,0.22380705004000068
9.3,0.30246233188097243,0.30798830944424305,0.5793545717782859,0.1977412210201318,0.2229042072015822,0.5779738432613447,0.19782341634808243,0.22420274039057267
9.31,0.3026288567186385,0.3082066148668071,0.5790081157225281,0.19769224361052276,0.22329964066694907,0.5776217206359988,0.1977799356288625,0.2245983437351385
9.32,0.302800792585899,0.3084249202893712,0.5786617590255073,0.1976432647994021,0.22369497617509046,0.5772696406127488,0.19773649922461964,0.2249938601626314
9.33,0.3029781347690452,0.3086432257119353,0.5783154956685059,0.19759429060227068,0.22409021372922322,0.5769176034061344,0.19769310683248703,0.22538928976137837
9.34,0.3031608784061516,0.3088615311344994,0.5779693196468276,0.19754532700860314,0.2244853533445691,0.576565609230842,0.1976497581500567,0.22578463261910114
9.35,0.3033490184872091,0.30907983655706345,0.5776232249699724,0.19749637998172478,0.2248803950483027,0.5762136583017036,0.19760645287537912,0.22617988882291706
9.36,0.3035425498542622,0.3092981419796275,0.5772772056618098,0.1974474554586909,0.22527533887949913,0.575861750833697,0.19756319070696274,0.22657505845934012
9.370000000000001,0.30374146720155093,0.30951644740219164,0.5769312557607507,0.1973985593501681,0.2256701848890811,0.5755098870419443,0.1975199713437737,0.22697014161428178
9.38,0.3039457650756556,0.30973475282475577,0.5765853693199161,0.19734969754031756,0.2260649331397662,0.5751580671417126,0.19747679448523547,0.2273651383730517
9.39,0.3041554378756468,0.30995305824731983,0.5762395404073053,0.1973008758866808,0.22645958370601377,0.5748062913484123,0.19743365983122846,0.22776004882035905
9.4,0.30437047985323884,0.3101713636698839,0.5758937631059612,0.1972521002200672,0.2268541366739715,0.5744545598775971,0.19739056708208955,0.22815487304031318
9.41,0.3045908851129473,0.31038966909244803,0.5755480315141344,0.19720337634444363,0.22724859214142193,0.5741028729449633,0.19734751593861194,0.2285496111164245
9.42,0.30481664761225047,0.3106079745150121,0.575202339745445,0.19715471003682636,0.22764295021772854,0.5737512307663497,0.1973045061020446,0.22894426313160554
9.43,0.3050477611617556,0.31082627993757617,0.5748566819290434,0.19710610704717463,0.22803721102378183,0.5733996335577359,0.1972615372740921,0.22933882916817172
9.44,0.30528421942536793,0.3110445853601403,0.5745110522097683,0.19705757309828653,0.22843137469194502,0.5730480815352433,0.19721860915691408,0.2297333093078424
9.450000000000001,0.3055260159204647,0.3112628907827044,0.5741654447483033,0.19700911388569672,0.22882544136599983,0.572696574915133,0.19717572145312512,0.23012770363174168
9.46,0.30577314401807276,0.3114811962052685,0.5738198537213323,0.19696073507757614,0.22921941120109146,0.5723451139138064,0.19713287386579417,0.23052201222039925
9.47,0.30602559694305065,0.31169950162783255,0.5734742733216921,0.19691244231463362,0.22961328436367417,0.5719936987478038,0.19709006609844446,0.23091623515375148
9.48,0.3062833677742738,0.3119178070503966,0.5731286977585242,0.19686424121001964,0.23000706103145613,0.5716423296338045,0.19704729785505298,0.2313103725111423
9.49,0.3065464494448246,0.31213611247296075,0.5727831212574241,0.19681613734923162,0.23040074139334407,0.5712910067886255,0.19700456884005027,0.23170442437132394
9.5,0.3068148347421863,0.3123544178955248,0.5724375380605904,0.19676813629002152,0.23079432564938804,0.5709397304292217,0.19696187875832005,0.23209839081245798
9.51,0.30708851630844036,0.3125727233180889,0.5720919424269693,0.19672024356230491,0.23118781401072577,0.5705885007726846,0.19691922731519892,0.23249227191211624
9.52,0.3073674866404683,0.312791028740653,0.5717463286324007,0.1966724646680723,0.23158120669952686,0.570237318036242,0.19687661421647615,0.23288606774728168
9.53,0.30765173809015767,0.3130093341632171,0.571400690969761,0.19662480508130195,0.23197450394893696,0.5698861824372574,0.19683403916839315,0.2332797783943492
9.540000000000001,0.30794126286461143,0.3132276395857812,0.5710550237491037,0.19657727024787458,0.23236770600302162,0.5695350941932296,0.19679150187764335,0.23367340392912686
9.55,0.30823605302636137,0.3134459450083453,0.5707093212977999,0.19652986558549013,0.23276081311670982,0.5691840535217917,0.19674900205137194,0.23406694442683618
9.56,0.30853610049358654,0.31366425043090934,0.5703635779606762,0.19648259648358593,0.23315382555573785,0.5688330606407107,0.1967065393971754,0.2344603999621137
9.57,0.308841397040334,0.31388255585347347,0.5700177881001506,0.1964354683032568,0.23354674359659253,0.5684821157678869,0.19666411362310135,0.23485377060901158
9.58,0.3091519342967446,0.31410086127603754,0.5696719460963686,0.19638848637717699,0.23393956752645437,0.568131219121353,0.19662172443764822,0.2352470564409985
9.59,0.3094677037492827,0.3143191666986016,0.5693260463473355,0.19634165600952352,0.2343322976431408,0.5677803709192742,0.19657937154976501,0.23564025753096055
9.6,0.30978869674096926,0.31453747212116573,0.5689800832690491,0.19629498247590166,0.23472493425504912,0.5674295713799467,0.19653705466885094,0.2360333739512022
9.61,0.31011490447161916,0.3147557775437298,0.5686340512956293,0.19624847102327161,0.23511747768109903,0.5670788207217974,0.19649477350475525,0.23642640577344715
9.620000000000001,0.31044631799808287,0.3149740829662939,0.5682879448794471,0.19620212686987717,0.23550992825067568,0.5667281191633836,0.19645252776777689,0.23681935306883933
9.63,0.31078292823449094,0.315192388388858,0.5679417584912523,0.196155955205176,0.23590228630357168,0.566377466923392,0.1964103171686643,0.23721221590794353
9.64,0.3111247259525038,0.3154106938114221,0.5675954866202987,0.19610996118977136,0.2362945521899299,0.566026864220638,0.19636814141861514,0.23760499436074667
9.65,0.3114717017815643,0.3156289992339862,0.567249123774469,0.19606414995534555,0.2366867262701854,0.5656763112740654,0.19632600022927602,0.23799768849665845
9.66,0.3118238462091549,0.31584730465655025,0.5669026644803974,0.1960185266045949,0.23707880891500768,0.5653258083027454,0.19628389331274218,0.23839029838451228
9.67,0.31218114958105814,0.3160656100791143,0.566556103283591,0.19597309621116635,0.2374708005052426,0.5649753555258761,0.1962418203815574,0.23878282409256626
9.68,0.3125436021016217,0.31628391550167845,0.5662094347485501,0.19592786381959562,0.2378627014318542,0.564624953162782,0.1961997811487137,0.23917526568850403
9.69,0.3129111938340265,0.3165022209242425,0.5658626534588869,0.1958828344452467,0.23825451209586643,0.5642746014329132,0.196157775327651,0.23956762323943562
9.700000000000001,0.3132839147005596,0.31672052634680664,0.5655157540174421,0.19583801307425303,0.2386462329083048,0.5639243005558443,0.196115802632257,0.23995989681189847
9.71,0.31366175448289024,0.3169388317693707,0.5651687310464022,0.19579340466346015,0.23903786429013762,0.5635740507512749,0.19607386277686695,0.24035208647185805
9.72,0.31404470282234975,0.31715713719193483,0.5648215791874125,0.1957490141403697,0.23942940667221776,0.5632238522390274,0.19603195547626334,0.2407441922847091
9.73,0.314432749220216,0.3173754426144989,0.5644742931016913,0.19570484640308497,0.23982086049522364,0.5628737052390477,0.19599008044567576,0.2411362143152764
9.74,0.314825883038001,0.317593748037063,0.5641268674701417,0.19566090632025784,0.2402122262096004,0.5625236099714036,0.19594823740078063,0.24152815262781557
9.75,0.3152240934977426,0.31781205345962704,0.5637792969934617,0.19561719873103708,0.24060350427550103,0.5621735666562848,0.195906426057701,0.24192000728601404
9.76,0.3156273696822999,0.31803035888219117,0.5634315763922545,0.1955737284450181,0.2409946951627273,0.5618235755140015,0.1958646461330064,0.24231177835299195
9.77,0.31603570053565244,0.31824866430475524,0.5630837004071354,0.19553050024219404,0.24138579935067053,0.5614736367649843,0.1958228973437125,0.24270346589130298
9.78,0.3164490748632037,0.3184669697273193,0.5627356637988393,0.19548751887290816,0.2417768173282524,0.5611237506297834,0.19578117940728107,0.24309506996293534
9.790000000000001,0.31686748133208775,0.31868527514988343,0.5623874613483265,0.19544478905780777,0.24216774959386567,0.5607739173290676,0.1957394920416196,0.24348659062931266
9.8,0.31729090847147984,0.31890358057244755,0.5620390878568865,0.19540231548779904,0.24255859665531443,0.5604241370836239,0.1956978349650813,0.24387802795129462
9.81,0.31771934467291096,0.3191218859950116,0.5616905381462414,0.19536010282400357,0.24294935902975498,0.5600744101143568,0.19565620789646476,0.24426938198917825
9.82,0.3181527781905863,0.3193401914175757,0.5613418070586479,0.19531815569771596,0.24334003724363606,0.5597247366422874,0.19561461055501383,0.24466065280269855
9.83,0.318591197141707,0.3195584968401398,0.5609928894569981,0.1952764787103627,0.2437306318326391,0.5593751168885529,0.19557304266041742,0.24505184045102948
9.84,0.3190345895067961,0.3197768022627039,0.5606437802249192,0.19523507643346216,0.24412114334161847,0.5590255510744057,0.1955315039328093,0.24544294499278485
9.85,0.31948294313002784,0.31999510768526795,0.5602944742668721,0.19519395340858622,0.24451157232454163,0.5586760394212128,0.19548999409276793,0.24583396648601907
9.86,0.31993624571956125,0.320213413107832,0.5599449665082482,0.19515311414732245,0.2449019193444292,0.5583265821504552,0.1954485128613164,0.24622490498822827
9.870000000000001,0.3203944848478769,0.32043171853039615,0.5595952518954668,0.19511256313123804,0.24529218497329508,0.5579771794837267,0.19540705995992202,0.2466157605563511
9.88,0.32085764795211746,0.3206500239529603,0.5592453253960693,0.1950723048118446,0.24568236979208602,0.5576278316427341,0.19536563511049646,0.24700653324676933
9.89,0.32132572233443246,0.32086832937552434,0.5588951819988139,0.19503234361056407,0.24607247439062188,0.5572785388492953,0.19532423803539525,0.24739722311530926
9.9,0.3217986951623264,0.3210866347980884,0.5585448167137687,0.194992683918696,0.24646249936753523,0.5569293013253396,0.1952828684574179,0.2477878302172423
9.91,0.3222765534690102,0.32130494022065254,0.5581942245724032,0.19495333009738566,0.24685244533021103,0.5565801192929063,0.1952415260998077,0.24817835460728585
9.92,0.32275928415375704,0.3215232456432166,0.5578434006276801,0.19491428647759332,0.24724231289472642,0.5562309929741442,0.19520021068625135,0.24856879633960421
9.93,0.32324687398226126,0.3217415510657807,0.557492339954145,0.19487555736006465,0.24763210268579022,0.5558819225913112,0.1951589219408791,0.2489591554678096
9.94,0.3237393095870015,0.3219598564883448,0.5571410376480151,0.19483714701530222,0.24802181533668252,0.5555329083667725,0.19511765958826444,0.24934943204496288
9.950000000000001,0.3242365774676069,0.32217816191090887,0.556789488827268,0.19479905968353775,0.24841145148919416,0.5551839505230013,0.195076423353424,0.24973962612357456
9.96,0.3247386639912273,0.322396467333473,0.5564376886317282,0.19476129957470578,0.248801011793566,0.554835049282577,0.19503521296181744,0.25012973775560543
9.97,0.325245555392907,0.32261477275603706,0.5560856322231533,0.19472387086841794,0.24919049690842868,0.5544862048681847,0.19499402813934724,0.2505197669924679
9.98,0.3257572377759621,0.32283307817860113,0.5557333147853198,0.19468677771393847,0.24957990750074155,0.5541374175026147,0.1949528686123587,0.2509097138850265
9.99,0.32627369711236176,0.32305138360116525,0.5553807315241072,0.19465002423016053,0.24996924424573222,0.5537886874087614,0.19491173410763962,0.25129957848359885
10.0,0.32679491924311227,0.3232696890237293,0.5550278776675807,0.19461361450558357,0.25035850782683566,0.5534400148096228,0.1948706243524204,0.2516893608379567
10.01,0.3273208898786456,0.3239600866373207,0.554674748466075,0.19457755259829154,0.25074769893563337,0.5530911453987777,0.1948297934342867,0.2520790611669355
10.02,0.3278515945992112,0.324650484250912,0.5543213391922751,0.194541842535932,0.25113681827179274,0.5527418250468423,0.19478949458675007,0.25246868036640746
10.03,0.328387018855271,0.32534088186450333,0.5539676451412978,0.19450648831569622,0.2515258665430059,0.5523920542418814,0.19474972625915601,0.25285821949896237
10.040000000000001,0.3289271479678987,0.32603127947809474,0.5536136616307711,0.1944714939043,0.25191484446492884,0.5520418334712249,0.19471048690468212,0.2532476796240928
10.05,0.3294719671291816,0.3267216770916861,0.553259384000914,0.19443686323796536,0.25230375276112055,0.5516911632214945,0.19467177498030425,0.25363706179820117
10.06,0.3300214614026272,0.3274120747052774,0.5529048076146147,0.19440260022240333,0.2526925921629819,0.5513400439786295,0.1946335889467626,0.2540263670746078
10.07,0.3305756157235725,0.32810247231886874,0.552549927857508,0.1943687087327971,0.2530813634096948,0.5509884762279135,0.19459592726852804,0.2544155965035583
10.08,0.3311344148995969,0.32879286993246004,0.5521947401380527,0.1943351926137864,0.2534700672481608,0.5506364604540006,0.19455878841376845,0.2548047511322308
10.09,0.33169784361093874,0.3294832675460514,0.5518392398876072,0.19430205567945233,0.25385870443294034,0.5502839971409409,0.19452217085431547,0.2551938320047435
10.1,0.33226588641091515,0.3301736651596427,0.5514834225605053,0.19426930171330323,0.2542472757261914,0.5499310867722071,0.19448607306563087,0.2555828401621618
10.11,0.3328385277263459,0.33086406277323405,0.5511272836341305,0.19423693446826107,0.25463578189760827,0.5495777298307205,0.19445049352677354,0.2559717766425058
10.120000000000001,0.33341575185798006,0.33155446038682546,0.5507708186089904,0.19420495766664875,0.2550242237243608,0.5492239267988764,0.1944154307203663,0.2563606424807572
10.13,0.33399754298092654,0.3322448580004168,0.5504140230087895,0.19417337500017803,0.2554126019910324,0.5488696781585706,0.194380883132563,0.2567494387088663
10.14,0.33458388514508763,0.33293525561400816,0.5500568923805021,0.1941421901299381,0.25580091748955963,0.5485149843912248,0.1943468492530155,0.2571381663557595
10.15,0.33517476227559695,0.33362565322759946,0.5496994222944442,0.19411140668638502,0.2561891710191706,0.5481598459778129,0.19431332757484118,0.25752682644734587
10.16,0.33577015817325917,0.33431605084119076,0.5493416083443448,0.19408102826933163,0.25657736338632353,0.5478042633988857,0.19428031659459014,0.25791542000652407
10.17,0.3363700565149953,0.3350064484547821,0.5489834461474159,0.1940510584479382,0.2569654954046457,0.5474482371345979,0.19424781481221265,0.25830394805318935
10.18,0.33697444085428907,0.33569684606837347,0.548624931344424,0.1940215007607038,0.25735356789487207,0.5470917676647326,0.194215820731027,0.2586924116042403
10.19,0.3375832946216387,0.33638724368196476,0.5482660595997579,0.19399235871545809,0.25774158168478384,0.5467348554687275,0.1941843328576871,0.25908081167358527
10.200000000000001,0.3381966011250106,0.33707764129555623,0.5479068266014986,0.19396363578935386,0.25812953760914736,0.5463775010257,0.19415334970215023,0.25946914927214954
10.21,0.3388143435502969,0.3377680389091475,0.5475472280614873,0.19393533542886018,0.2585174365096524,0.5460197048144734,0.19412286977764526,0.2598574254078812
10.22,0.33943650496177713,0.3384584365227389,0.5471872597153927,0.19390746104975604,0.25890527923485107,0.545661467313601,0.19409289160064055,0.2602456410857584
10.23,0.3400630683025818,0.3391488341363302,0.5468269173227789,0.19388001603712454,0.2592930666400964,0.5453027890013925,0.19406341369081226,0.2606337973077951
10.24,0.3406940163951607,0.33983923174992153,0.5464661966671713,0.1938530037453477,0.2596807995874808,0.544943670355939,0.19403443457101258,0.2610218950730482
10.25,0.34132933194175286,0.34052962936351283,0.5461050935561232,0.19382642749810178,0.2600684789457748,0.5445841118551384,0.1940059527672383,0.26140993537762314
10.26,0.3419689975248619,0.3412200269771042,0.5457436038212813,0.19380029058835302,0.2604561055903655,0.5442241139767201,0.1939779668085993,0.2617979192146805
10.27,0.3426129956077325,0.3419104245906955,0.5453817233184504,0.19377459627835408,0.2608436804031954,0.5438636771982703,0.19395047522728717,0.2621858475744423
10.28,0.34326130853483194,0.34260082220428684,0.5450194479276587,0.19374934779964073,0.26123120427270047,0.5435028019972579,0.19392347655854408,0.26257372144419794
10.290000000000001,0.3439139185323341,0.34329121981787825,0.5446567735532213,0.19372454835302913,0.2616186780937494,0.5431414888510578,0.1938969693406317,0.2629615418083104
10.3,0.34457080770860593,0.3439816174314696,0.5442936961238047,0.1937002011086136,0.26200610276758146,0.5427797382369779,0.1938709521148001,0.26334930964822184
10.31,0.34523195805469875,0.34467201504506095,0.5439302115924894,0.19367630920576484,0.26239347920174555,0.5424175506322825,0.19384542342525707,0.26373702594246035
10.32,0.3458973514448422,0.34536241265865225,0.5435663159368329,0.1936528757531283,0.26278080831003864,0.5420549265142176,0.19382038181913722,0.2641246916666451
10.33,0.3465669696369401,0.34605281027224355,0.5432020051589321,0.19362990382862352,0.2631680910124442,0.5416918663600361,0.19379582584647131,0.26451230779349244
10.34,0.34724079427307153,0.3467432078858349,0.5428372752854859,0.19360739647944328,0.2635553282350707,0.5413283706470222,0.19377175406015593,0.2648998752928218
10.35,0.3479188068799937,0.34743360549942626,0.5424721223678559,0.19358535672205346,0.2639425209100905,0.540964439852516,0.19374816501592285,0.265287395131561
10.36,0.3486009888696487,0.34812400311301755,0.5421065424821286,0.1935637875421933,0.26432966997567797,0.5406000744539385,0.19372505727230888,0.2656748682737525
10.370000000000001,0.34928732153967246,0.348814400726609,0.5417405317291757,0.19354269189487586,0.26471677637594837,0.540235274928816,0.19370242939062562,0.2660622956805582
10.38,0.34997778607390806,0.3495047983402003,0.541374086234715,0.1935220727043889,0.2651038410608961,0.5398700417548048,0.19368027993492945,0.2664496783102656
10.39,0.3506723635429217,0.35019519595379167,0.5410072021493703,0.1935019328642961,0.2654908649863335,0.5395043754097154,0.19365860747199143,0.26683701711829305
10.4,0.35137103490452104,0.35088559356738297,0.5406398756487317,0.19348227523743866,0.2658778491138294,0.5391382763715372,0.19363741057126763,0.26722431305719496
10.41,0.35207378100427805,0.3515759911809743,0.5402721029334153,0.19346310265593705,0.2662647944106475,0.538771745118463,0.19361668780486924,0.26761156707666756
10.42,0.3527805825760532,0.3522663887945656,0.5399038802291216,0.1934444179211932,0.266651701849685,0.5384047821289131,0.19359643774753305,0.26799878012355377
10.43,0.3534914202425241,0.352956786408157,0.5395352037866956,0.19342622380389296,0.2670385724094112,0.5380373878815594,0.19357665897659182,0.2683859531418486
10.44,0.3542062745157177,0.3536471840217483,0.539166069882185,0.19340852304400877,0.2674254070738062,0.5376695628553505,0.19355735007194505,0.26877308707270425
10.450000000000001,0.35492512579754243,0.35433758163533974,0.5387964748168982,0.19339131835080256,0.2678122068322991,0.5373013075295349,0.19353850961602947,0.2691601828544355
10.46,0.3556479543803276,0.35502797924893104,0.5384264149174638,0.19337461240282916,0.26819897267970694,0.5369326223836856,0.19352013619379008,0.2695472414225242
10.47,0.35637474044736234,0.3557183768625224,0.5380558865358872,0.19335840784793953,0.2685857056161732,0.5365635078977243,0.19350222839265088,0.26993426370962464
10.48,0.35710546407343924,0.35640877447611374,0.5376848860496091,0.19334270730328454,0.2689724066471062,0.5361939645519451,0.19348478480248602,0.27032125064556867
10.49,0.35784010522540155,0.35709917208970504,0.5373134098615628,0.1933275133553189,0.2693590767831181,0.5358239928270389,0.1934678040155909,0.27070820315737004
10.5,0.35857864376269044,0.35778956970329634,0.5369414544002316,0.1933128285598052,0.26974571703996314,0.5354535932041168,0.19345128462665348,0.2710951221692296
10.51,0.35932105943789916,0.3584799673168877,0.5365690161197053,0.19329865544181818,0.27013232843847634,0.5350827661647343,0.19343522523272558,0.27148200860253996
10.52,0.36006733189732676,0.35917036493047905,0.5361960914997382,0.19328499649574926,0.27051891200451234,0.5347115121909154,0.19341962443319438,0.27186886337589006
10.53,0.3608174406815371,0.35986076254407035,0.5358226770458049,0.1932718541853112,0.2709054687688838,0.5343398317651757,0.19340448082975403,0.27225568740507006
10.540000000000001,0.3615713652259187,0.3605511601576618,0.535448769289157,0.19325923094354283,0.2712919997673001,0.5339677253705468,0.19338979302637727,0.27264248160307575
10.55,0.36232908486124915,0.3612415577712531,0.5350743647868798,0.19324712917281409,0.271678506040306,0.5335951934905995,0.19337555962928726,0.2730292468801131
10.56,0.3630905788142623,0.36193195538484446,0.5346994601219482,0.19323555124483108,0.27206498863322054,0.5332222366094675,0.19336177924692963,0.2734159841436027
10.57,0.3638558262082163,0.36262235299843576,0.5343240519032834,0.1932244995006413,0.27245144859607523,0.5328488552118713,0.19334845048994417,0.2738026942981843
10.58,0.3646248060634678,0.3633127506120271,0.5339481367658075,0.1932139762506391,0.2728378869835532,0.5324750497831413,0.19333557197113735,0.2741893782457212
10.59,0.3653974972980454,0.3640031482256184,0.5335717113705011,0.19320398377457101,0.27322430485492777,0.5321008208092414,0.19332314230545417,0.27457603688530424
10.6,0.36617387872822826,0.36469354583920977,0.5331947724044577,0.19319452432154138,0.2736107032740009,0.5317261687767926,0.19331116010995086,0.2749626711132564
10.61,0.3669539290691278,0.36538394345280106,0.5328173165809396,0.1931856001100181,0.27399708330904227,0.531351094173096,0.193299624003767,0.27534928182313684
10.620000000000001,0.36773762693526957,0.36607434106639253,0.5324393406394338,0.1931772133278382,0.2743834460327279,0.5309755974861564,0.19328853260809828,0.27573586990574517
10.63,0.36852495084118086,0.3667647386799838,0.5320608413457073,0.19316936613221392,0.2747697925220787,0.5305996792047055,0.19327788454616918,0.2761224362491251
10.64,0.36931587920197895,0.3674551362935752,0.531681815491862,0.1931620606497384,0.27515612385839955,0.5302233398182252,0.19326767844320553,0.2765089817385691
10.65,0.3701103903339633,0.36814553390716653,0.5313022598963903,0.1931552989763918,0.27554244112721776,0.5298465798169703,0.1932579129264076,0.27689550725662193
10.66,0.37090846245520986,0.36883593152075783,0.5309221714042306,0.1931490831775472,0.2759287454182221,0.529469399691992,0.19324858662492295,0.27728201368308486
10.67,0.3717100736861684,0.36952632913434913,0.5305415468868218,0.1931434152879767,0.27631503782520145,0.529091799935161,0.19323969816981962,0.2776685018950192
10.68,0.37251520205026206,0.3702167267479405,0.5301603832421586,0.1931382973118576,0.27670131944598364,0.5287137810391902,0.19323124619405924,0.2780549727667503
10.69,0.3733238254744898,0.37090712436153184,0.5297786773948473,0.19313373122277838,0.2770875913823742,0.528335343497658,0.19322322933247035,0.27844142716987147
10.700000000000001,0.3741359217900325,0.37159752197512325,0.5293964262961594,0.193129718963745,0.2774738547400955,0.5279564878050306,0.19321564622172183,0.27882786597324744
10.71,0.374951468732859,0.3722879195887146,0.529013626924088,0.19312626244718695,0.2778601106287249,0.5275772144566855,0.1932084955002964,0.2792142900430179
10.72,0.3757704439443379,0.3729783172023059,0.528630276283402,0.19312336355496348,0.27824636016163445,0.5271975239489339,0.19320177580846426,0.27960070024260164
10.73,0.3765928249718503,0.37366871481589725,0.5282463714057009,0.19312102413836987,0.2786326044559292,0.5268174167790436,0.1931954857882567,0.27998709743269945
10.74,0.3774185892694045,0.37435911242948855,0.5278619093494703,0.19311924601814337,0.2790188446323862,0.5264368934452613,0.1931896240834402,0.2803734824712982
10.75,0.3782477141982558,0.3750495100430799,0.5274768872001369,0.19311803098446964,0.2794050818153935,0.5260559544468361,0.19318418933949003,0.2807598562136737
10.76,0.37908017702752506,0.3757399076566712,0.5270913020701224,0.19311738079698865,0.27979131713288885,0.5256746002840406,0.19317918020356448,0.28114621951239477
10.77,0.379915954934823,0.37643030527026256,0.5267051510988999,0.193117297184801,0.280177551716299,0.5252928314581949,0.19317459532447903,0.28153257321732583
10.78,0.38075502500687675,0.37712070288385385,0.526318431453048,0.19311778184647388,0.280563786700478,0.5249106484716884,0.19317043335268053,0.2819189181756308
10.790000000000001,0.3815973642401562,0.3778111004974453,0.5259311403263058,0.1931188364500472,0.28095002322364687,0.5245280518280021,0.19316669294022157,0.28230525523177613
10.8,0.3824429495415053,0.3785014981110366,0.5255432749396284,0.19312046263303964,0.28133626242733184,0.5241450420317312,0.19316337274073495,0.2826915852275337
10.81,0.38329175772877655,0.37919189572462797,0.5251548325412414,0.19312266200245454,0.28172250545630395,0.5237616195886071,0.19316047140940823,0.2830779090019845
10.82,0.38414376553146423,0.3798822933382193,0.5247658104066965,0.1931254361347859,0.2821087534585176,0.5233777850055201,0.19315798760295844,0.2834642273915212
10.83,0.38499894959134423,0.3805726909518106,0.5243762058389261,0.19312878657602417,0.2824950075850497,0.5229935387905412,0.19315591997960688,0.28385054122985165
10.84,0.38585728646311357,0.3812630885654019,0.5239860161682991,0.19313271484166222,0.2828812689900386,0.5226088814529445,0.19315426719905385,0.2842368513480014
10.85,0.3867187526150334,0.3819534861789933,0.5235952387526757,0.19313722241670098,0.2832675388306233,0.5222238135032288,0.19315302792245387,0.28462315857431714
10.86,0.38758332442957366,0.3826438837925846,0.5232038709774627,0.19314231075565516,0.283653818266882,0.5218383354531403,0.19315220081239057,0.2850094637344689
10.870000000000001,0.388450978204062,0.38333428140617604,0.5228119102556692,0.1931479812825588,0.2840401084617719,0.521452447815694,0.193151784532852,0.2853957676514537
10.88,0.38932169015133133,0.3840246790197674,0.5224193540279616,0.19315423539097104,0.2844264105810673,0.5210661511051963,0.19315177774920594,0.2857820711455976
10.89,0.3901954364003736,0.3847150766333587,0.5220261997627191,0.19316107444398123,0.2848127257932995,0.5206794458372658,0.19315217912817517,0.2861683750345589
10.9,0.3910721929969946,0.38540547424695004,0.5216324449560897,0.1931684997742147,0.2851990552696954,0.520292332528856,0.19315298733781316,0.2865546801333307
10.91,0.3919519359044691,0.38609587186054134,0.5212380871320454,0.19317651268383781,0.28558540018411666,0.5199048116982767,0.19315420104747957,0.28694098725424344
10.92,0.39283464100420057,0.3867862694741327,0.5208431238424378,0.19318511444456327,0.2859717617129988,0.5195168838652161,0.19315581892781603,0.2873272972069677
10.93,0.39372028409638343,0.387476667087724,0.5204475526670542,0.1931943062976552,0.28635814103529045,0.5191285495507615,0.19315783965072195,0.28771361079851643
10.94,0.39460884090066445,0.38816706470131535,0.5200513712136734,0.19320408945393427,0.28674453933239225,0.5187398092774217,0.1931602618893304,0.28809992883324764
10.950000000000001,0.3955002870568103,0.3888574623149068,0.5196545771181212,0.19321446509378265,0.287130957788096,0.5183506635691485,0.1931630843179842,0.2884862521128671
10.96,0.3963945981253741,0.3895478599284981,0.5192571680443274,0.1932254343671487,0.2875173975885238,0.5179611129513576,0.19316630561221212,0.28887258143643
10.97,0.3972917495883659,0.3902382575420894,0.5188591416843806,0.19323699839355193,0.28790385992206724,0.5175711579509508,0.19316992444870493,0.2892589176003441
10.98,0.39819171684992577,0.39092865515568076,0.5184604957585855,0.19324915826208755,0.28829034597932673,0.5171807990963363,0.19317393950529196,0.2896452613983715
10.99,0.3990944752369961,0.3916190527692721,0.5180612280155187,0.1932619150314311,0.2886768569530501,0.5167900369174511,0.19317834946091744,0.2900316136216312
11.0,0.3999999999999999,0.3923094503828634,0.5176613362320847,0.1932752697298427,0.28906339403807246,0.5163988719457815,0.19318315299561706,0.2904179750586012
11.01,0.40090826631351834,0.3935094503828634,0.5172608182135733,0.19328922335517182,0.2894499584312548,0.5160070505423021,0.19318860279321107,0.2908043466644865
11.02,0.40181924927697177,0.39470945038286337,0.5168596717937153,0.19330377687486114,0.2898365513314234,0.5156143191344161,0.19319495079700563,0.291190730068578
11.03,0.40273292391530197,0.39590945038286335,0.5164578948347398,0.19331893122595087,0.29022317393930913,0.515220678353305,0.193202194581833,0.2915771270648617
11.040000000000001,0.40364926517965694,0.39710945038286355,0.5160554852274304,0.19333468731508283,0.29060982745748665,0.5148261288287319,0.19321033172878782,0.29196353944248
11.05,0.4045682479480784,0.3983094503828635,0.5156524408911825,0.19335104601850436,0.2909965130903131,0.5144306711891403,0.19321935982511634,0.29234996898574306
11.06,0.40548984702618907,0.39950945038286345,0.5152487597740596,0.1933680081820722,0.29138323204386807,0.5140343060617516,0.1932292764641061,0.2927364174741421
11.07,0.40641403714788527,0.40070945038286343,0.5148444398528512,0.1933855746212562,0.29176998552589245,0.5136370340726635,0.19324007924497566,0.2931228866823606
11.08,0.4073407929760277,0.4019094503828634,0.5144394791331293,0.193403746121143,0.29215677474572754,0.5132388558469484,0.19325176577276493,0.29350937838028646
11.09,0.4082700891031369,0.4031094503828634,0.5140338756493056,0.1934225234364396,0.29254360091425463,0.5128397720087512,0.19326433365822526,0.2938958943330233
11.1,0.4092019000520906,0.40430945038286337,0.5136276274646894,0.1934419072914767,0.2929304652438338,0.5124397831813877,0.1932777805177102,0.2942824363009019
11.11,0.4101362002768206,0.40550945038286335,0.5132207326715439,0.19346189838021224,0.2933173689482437,0.5120388899874424,0.19329210397306612,0.29466900603949125
11.120000000000001,0.41107296416301453,0.40670945038286355,0.512813189391145,0.19348249736623457,0.29370431324262025,0.5116370930488667,0.19330730165152354,0.2950556052996095
11.13,0.4120121660288171,0.4079094503828635,0.512404995773838,0.19350370488276553,0.29409129934339634,0.5112343929870773,0.19332337118558815,0.29544223582733437
11.14,0.4129537801255345,0.4091094503828635,0.5119961499990954,0.19352552153266364,0.2944783284682409,0.5108307904230533,0.1933403102129325,0.2958288993640139
11.15,0.41389778063834093,0.4103094503828635,0.5115866502755746,0.19354794788842705,0.2948654018359982,0.5104262859774356,0.19335811637628764,0.29621559764627664
11.16,0.4148441416869854,0.41150945038286346,0.5111764948411761,0.19357098449219645,0.29525252066662727,0.5100208802706231,0.19337678732333524,0.2966023324060414
11.17,0.41579283732650185,0.41270945038286344,0.5107656819631011,0.19359463185575787,0.29563968618114084,0.5096145739228726,0.19339632070659984,0.29698910537052736
11.18,0.41674384154791955,0.41390945038286336,0.5103542099379094,0.1936188904605454,0.2960268996015451,0.5092073675543953,0.19341671418334114,0.29737591826226334
11.19,0.41769712827897815,0.41510945038286334,0.5099420770915774,0.19364376075764392,0.29641416215077854,0.5087992617854555,0.19343796541544678,0.2977627727990975
11.200000000000001,0.41865267138483997,0.41630945038286354,0.5095292817795566,0.19366924316779152,0.29680147505265175,0.5083902572364681,0.19346007206932542,0.2981496706942063
11.21,0.4196104446688079,0.4175094503828635,0.5091158223868315,0.19369533808138223,0.2971888395317861,0.507980354528097,0.19348303181579962,0.2985366136561032
11.22,0.42057042187304394,0.4187094503828635,0.508701697327978,0.19372204585846828,0.2975762568135536,0.5075695542813524,0.1935068423299995,0.2989236033886478
11.23,0.42153257667928784,0.4199094503828635,0.5082869050472213,0.1937493668287625,0.2979637281240161,0.5071578571176891,0.19353150129125618,0.2993106415910544
11.24,0.42249688270957936,0.42110945038286346,0.5078714440184947,0.19377730129164078,0.2983512546898644,0.5067452636591043,0.19355700638299572,0.29969772995789973
11.25,0.4234633135269821,0.42230945038286344,0.507455312745498,0.19380584951614416,0.29873883773835774,0.5063317745282351,0.19358335529263318,0.30008487017913155
11.26,0.42443184263630657,0.4235094503828634,0.5070385097617556,0.1938350117409811,0.29912647849726315,0.5059173903484566,0.19361054571146688,0.3004720639400763
11.27,0.42540244348483813,0.4247094503828634,0.5066210336306753,0.19386478817452976,0.2995141781947948,0.5055021117439799,0.1936385753345731,0.30085931292144685
11.28,0.42637508946306424,0.4259094503828633,0.5062028829456069,0.19389517899483988,0.2999019380595531,0.5050859393399493,0.19366744186070062,0.30124661879934983
11.290000000000001,0.4273497539054043,0.4271094503828635,0.5057840563299002,0.19392618434963513,0.30028975932046453,0.5046688737625407,0.19369714299216592,0.30163398324529317
11.3,0.42832641009094,0.4283094503828635,0.5053645524369645,0.19395780435631502,0.3006776432067203,0.5042509156390589,0.19372767643474828,0.3020214079261926
11.31,0.4293050312441486,0.4295094503828635,0.5049443699503265,0.19399003910195695,0.3010655909477164,0.5038320655980355,0.1937590398975853,0.3024088945043789
11.32,0.43028559053563686,0.43070945038286346,0.504523507583689,0.19402288864331826,0.30145360377299263,0.5034123242693266,0.19379123109306856,0.3027964446376046
11.33,0.4312680610828767,0.43190945038286344,0.5041019640809898,0.19405635300683827,0.3018416829121718,0.5029916922842104,0.19382424773673954,0.3031840599790499
11.34,0.4322524159509417,0.4331094503828634,0.5036797382164603,0.1940904321886401,0.30222982959489947,0.5025701702754848,0.1938580875471857,0.3035717421773293
11.35,0.43323862815324554,0.4343094503828634,0.5032568287946838,0.19412512615453295,0.30261804505078305,0.5021477588775655,0.1938927482459369,0.30395949287649743
11.36,0.4342266706522832,0.4355094503828634,0.5028332346506547,0.19416043484001383,0.3030063305093313,0.5017244587265829,0.19392822755736208,0.3043473137160548
11.370000000000001,0.43521651636037023,0.4367094503828636,0.5024089546498364,0.1941963581502698,0.3033946871998937,0.5013002704604805,0.19396452320856583,0.30473520633095336
11.38,0.4362081381403859,0.43790945038286355,0.5019839876882205,0.1942328959601798,0.30378311635159955,0.500875194719112,0.19400163292928574,0.305123172351602
11.39,0.43720150880651903,0.43910945038286353,0.501558332692385,0.19427004811431695,0.3041716191932979,0.5004492321443387,0.19403955445178944,0.30551121340387166
11.4,0.43819660112501063,0.44030945038286345,0.501131988619553,0.19430781442695041,0.30456019695349645,0.5000223833801274,0.19407828551077225,0.3058993311091001
11.41,0.4391933878149018,0.44150945038286343,0.5007049544576508,0.19434619468204772,0.3049488508603013,0.49959464907264794,0.19411782384325482,0.306287527084097
11.42,0.44019184154878266,0.4427094503828634,0.5002772292253669,0.19438518863327692,0.3053375821413561,0.49916602987037034,0.19415816718848117,0.3066758029411482
11.43,0.44119193495353914,0.4439094503828634,0.49984881197220965,0.19442479600400878,0.30572639202378143,0.49873652642416266,0.1941993132878168,0.3070641602880203
11.44,0.44219364061110555,0.44510945038286337,0.4994197017785662,0.19446501648731918,0.3061152817341145,0.49830613938738805,0.19424125988464727,0.30745260072796443
11.450000000000001,0.44319693105921565,0.44630945038286357,0.49898989775576,0.1945058497459915,0.3065042524982483,0.4978748694160024,0.19428400472427657,0.30784112585972073
11.46,0.4442017787921542,0.44750945038286355,0.4985593990461098,0.194547295412519,0.30689330554137106,0.4974427171686519,0.19432754555382634,0.3082297372775215
11.47,0.44520815626151355,0.44870945038286353,0.4981282048229865,0.1945893530891076,0.3072824420879058,0.49700968330676987,0.19437188012213466,0.30861843657109517
11.48,0.4462160358769468,0.4499094503828635,0.49769631429087197,0.19463202234767843,0.30767166336144947,0.49657576849467455,0.1944170061796557,0.3090072253256695
11.49,0.4472253900069255,0.4511094503828635,0.4972637266854164,0.19467530272987058,0.3080609705847129,0.4961409733996661,0.19446292147835909,0.3093961051219746
11.5,0.4482361909794957,0.4523094503828634,0.49683044127349607,0.19471919374704413,0.3084503649794596,0.4957052986921241,0.19450962377162972,0.3097850775362459
11.51,0.4492484110830388,0.4535094503828634,0.4963964573532709,0.19476369488028317,0.30883984776644574,0.4952687450456046,0.19455711081416796,0.3101741441402272
11.52,0.4502620225670291,0.45470945038286337,0.4959617742542416,0.19480880558039892,0.3092294201653593,0.4948313131369374,0.1946053803618897,0.31056330650117264
11.53,0.45127699764279533,0.45590945038286335,0.49552639133730714,0.1948545252679331,0.30961908339475963,0.4943930036463231,0.1946544301718271,0.3109525661818495
11.540000000000001,0.45229330848428395,0.45710945038286355,0.4950903079948215,0.19490085333316146,0.3100088386720169,0.49395381725743037,0.19470425800202917,0.3113419247405402
11.55,0.45331092722881877,0.4583094503828635,0.49465352365065096,0.19494778913609742,0.3103986872132515,0.4935137546574931,0.1947548616114628,0.3117313837310438
11.56,0.4543298259778688,0.4595094503828635,0.4942160377602303,0.19499533200649596,0.3107886302332736,0.4930728165374071,0.194806238759914,0.31212094470267865
11.57,0.4553499767978098,0.4607094503828635,0.4937778498106195,0.19504348124385762,0.31117866894552276,0.49263100359182727,0.1948583872078893,0.3125106092002831
11.58,0.4563713517206913,0.46190945038286346,0.49333895932056,0.19509223611743273,0.31156880456200714,0.4921883165192648,0.1949113047165176,0.3129003787642173
11.59,0.4573939227450046,0.46310945038286344,0.4928993658405306,0.19514159586622595,0.3119590382932433,0.4917447560221838,0.19496498904745185,0.31329025493036405
11.6,0.45841766183644805,0.4643094503828634,0.4924590689528036,0.1951915596990009,0.31234937134819535,0.49130032280709823,0.1950194379627715,0.31368023923013
11.61,0.4594425409286975,0.4655094503828634,0.4920180682714998,0.1952421267942851,0.31273980493421494,0.49085501758466876,0.19507464922488468,0.3140703331904463
11.620000000000001,0.46046853192417486,0.46670945038286354,0.49157636344264427,0.19529329630037517,0.31313034025698044,0.49040884106979943,0.1951306205964311,0.31446053833376925
11.63,0.4614956066948186,0.4679094503828635,0.49113395414422123,0.1953450673353422,0.3135209785204364,0.48996179398173473,0.19518734984018477,0.31485085617808023
11.64,0.46252373708285505,0.4691094503828635,0.4906908400862287,0.1953974389870376,0.31391172092673364,0.4895138770441559,0.19524483471895723,0.31524128823688663
11.65,0.4635528949015704,0.4703094503828635,0.4902470210107329,0.19545041031309884,0.3143025686761681,0.48906509098527756,0.19530307299550098,0.31563183601922123
11.66,0.4645830519360834,0.47150945038286346,0.48980249669192266,0.19550398034095604,0.3146935229671212,0.48861543653794454,0.195362062432413,0.3160225010296422
11.67,0.4656141799441179,0.47270945038286344,0.4893572669361629,0.1955581480678384,0.3150845849959987,0.4881649144397282,0.19542180079203889,0.31641328476823266
11.68,0.46664625065677945,0.4739094503828634,0.48891133158204825,0.19561291246078108,0.3154757559571706,0.4877135254330229,0.19548228583637672,0.3168041887306002
11.69,0.4676792357793278,0.4751094503828634,0.48846469050045627,0.19566827245663262,0.315867037042911,0.4872612702651423,0.19554351532698172,0.3171952144078757
11.700000000000001,0.4687131069919538,0.47630945038286354,0.4880173435945999,0.19572422696206246,0.31625842944333754,0.486808149688416,0.1956054870248707,0.317586363286713
11.71,0.46974783595055625,0.4775094503828635,0.4875692908000804,0.1957807748535688,0.31664993434635075,0.48635416446028557,0.19566819869042718,0.31797763684928704
11.72,0.47078339428751786,0.4787094503828635,0.4871205320849387,0.1958379149774871,0.3170415529375741,0.48589931534340053,0.1957316480833063,0.3183690365732929
11.73,0.4718197536124834,0.4799094503828635,0.4866710674497074,0.19589564614999877,0.3174332864002937,0.4854436031057149,0.1957958329623405,0.31876056393194435
11.74,0.47285688551313915,0.48110945038286346,0.4862208969274618,0.19595396715714028,0.31782513591539785,0.48498702852058295,0.1958607510854451,0.3191522203939717
11.75,0.47389476155598964,0.48230945038286344,0.48577002058387064,0.19601287675481266,0.31821710266131664,0.4845295923668554,0.1959264002095242,0.31954400742362016
11.76,0.4749333532871391,0.4835094503828634,0.48531843851724643,0.19607237366879152,0.31860918781396197,0.4840712954289751,0.19599277809037705,0.3199359264806476
11.77,0.4759726322330704,0.4847094503828634,0.48486615085859536,0.1961324565947375,0.3190013925466671,0.48361213849707285,0.1960598824826043,0.32032797902032256
11.78,0.47701256990142665,0.4859094503828634,0.4844131577716664,0.19619312419820698,0.31939371803012656,0.48315212236706356,0.196127711139515,0.3207201664934212
11.790000000000001,0.47805313778179104,0.4871094503828636,0.4839594594530003,0.19625437511466368,0.31978616543233596,0.4826912478407412,0.19619626181303343,0.32111249034622513
11.8,0.4790943073464693,0.48830945038286355,0.4835050561319782,0.1963162079494902,0.3201787359185315,0.4822295157258752,0.19626553225360646,0.3215049520205181
11.81,0.48013605005127213,0.48950945038286353,0.483049948070869,0.19637862127800054,0.32057143065113036,0.48176692683630506,0.19633552021011114,0.3218975529535835
11.82,0.481178337336297,0.4907094503828635,0.48259413556487685,0.1964416136454529,0.3209642507896701,0.4813034819920366,0.1964062234297625,0.3222902945782007
11.83,0.4822211406267117,0.4919094503828635,0.48213761894218804,0.19650518356706295,0.3213571974907489,0.48083918201933645,0.19647763965802162,0.32268317832264165
11.84,0.483264431333537,0.49310945038286347,0.4816803985640168,0.19656932952801784,0.32175027190796524,0.48037402775082794,0.19654976663850418,0.3230762056106676
11.85,0.4843081808544309,0.49430945038286345,0.4812224748246513,0.1966340499834906,0.322143475191858,0.4799080200255858,0.19662260211288896,0.32346937786152496
11.86,0.4853523605744736,0.49550945038286337,0.4807638481514983,0.19669934335865524,0.32253680848984634,0.4794411596892313,0.19669614382082687,0.32386269648994154
11.870000000000001,0.48639694186695026,0.49670945038286357,0.48030451900512766,0.19676520804870234,0.32293027294616994,0.47897344759402705,0.19677038949985026,0.3242561629061224
11.88,0.48744189609413735,0.49790945038286355,0.47984448787931605,0.19683164241885523,0.3233238697018286,0.47850488459897206,0.19684533688528233,0.32464977851574534
11.89,0.48848719460808665,0.49910945038286353,0.47938375530109006,0.19689864480438693,0.3237175998945229,0.47803547156989606,0.19692098371014707,0.32504354471995656
11.9,0.48953280875141114,0.5003094503828635,0.4789223218307684,0.1969662135106376,0.3241114646585939,0.4775652093795544,0.19699732770507936,0.325437462915366
11.91,0.49057870985807145,0.5015094503828634,0.47846018806200374,0.19703434681303258,0.32450546512496353,0.4770940989077221,0.19707436659823524,0.3258315344940424
11.92,0.49162486925416,0.5027094503828634,0.477997354621824,0.19710304295710138,0.32489960242107446,0.47662214104128864,0.19715209811520287,0.3262257608435082
11.93,0.4926712582586886,0.5039094503828634,0.47753382217067214,0.19717230015849696,0.3252938776708308,0.47614933667435194,0.1972305199789134,0.3266201433467344
11.94,0.49371784818437414,0.5051094503828634,0.47706959140244604,0.197242116603016,0.32568829199453786,0.47567568670831234,0.19730962990955217,0.3270146833821352
11.950000000000001,0.49476461033842545,0.5063094503828636,0.4766046630445372,0.19731249044661972,0.32608284650884295,0.4752011920519668,0.19738942562447068,0.32740938232356226
11.96,0.4958115160233286,0.5075094503828635,0.47613903785786904,0.19738341981545565,0.3264775423266752,0.47472585362160263,0.1974699048380981,0.327804241540299
11.97,0.49685853653763584,0.5087094503828635,0.4756727166369336,0.19745490280587977,0.3268723805571865,0.4742496723410911,0.19755106526185381,0.3281992623970548
11.98,0.4979056431767509,0.5099094503828635,0.4752057002098286,0.1975269374844798,0.32726736230569153,0.4737726491419811,0.19763290460405988,0.3285944462539588
11.99,0.49895280723371593,0.5111094503828635,0.4747379894382925,0.19759952188809898,0.3276624886736084,0.4732947849635923,0.19771542056985394,0.3289897944665535
12.0,0.49999999999999994,0.5123094503828635,0.4742695852177397,0.19767265402386086,0.3280577607583993,0.4728160807531089,0.1977986108611023,0.32938530838578856


==> anc/numerics/data/multistart_fits.csv <==
start,success,status,message,iterations,objective_evaluations,training_MSE,noiseless_population_MSE,expected_noisy_population_MSE,I_population_RMSE,beta_population_RMSE,max_control_slope,runtime_seconds
1,True,0,Optimization terminated successfully,18,27,3.071079498165567e-06,5.7923559973402e-07,3.57923559973402e-06,0.0007610752917642379,0.015987973724048435,0.12,0.1118723290055641
2,True,0,Optimization terminated successfully,19,27,3.071079497293101e-06,5.792464287190391e-07,3.5792464287190393e-06,0.0007610824059975629,0.01598814137490826,0.12,0.10890454200125532
3,True,0,Optimization terminated successfully,21,31,3.0710794970395426e-06,5.792380524870729e-07,3.579238052487073e-06,0.0007610769031359925,0.01598809448417518,0.12000000000000005,0.11661744500452187
4,True,0,Optimization terminated successfully,17,25,3.0710794973663174e-06,5.79242502025304e-07,3.579242502025304e-06,0.0007610798263160731,0.015987979293182807,0.12,0.10173241700249491
5,True,0,Optimization terminated successfully,19,28,3.0710794976430036e-06,5.792518716539387e-07,3.579251871653939e-06,0.0007610859817746866,0.015988189454886715,0.12,0.10529184999904828


==> anc/numerics/data/observations.csv <==
time,observed_I,noiseless_I,noise
0.053678508806050296,0.020030244767669778,0.020316628886493084,-0.00028638411882330427
0.12700871650006373,0.018648539823701932,0.020766708654841474,-0.0021181688311395427
0.18890031393786355,0.021553699112841652,0.021162913761707227,0.0003907853511344256
0.21764112227894206,0.02166096882359937,0.021352144024210422,0.0003088247993889462
0.3049315990771939,0.022318687042748152,0.021947947386429262,0.0003707396563188913
0.3348017802629175,0.02310956900153707,0.022159311884546867,0.0009502571169902026
0.5293878327859347,0.024277946425590176,0.023635194375144736,0.0006427520504454377
0.5497962564280683,0.026179220304166615,0.023800383345093212,0.002378836959073403
0.6407234668749946,0.02354999470219832,0.02456170254916171,-0.0010117078469633889
0.6822315954678588,0.022690555926226604,0.024923382847344445,-0.002232826921117843
0.7148540034582438,0.027490600647761803,0.025214041016345723,0.002276559631416079
0.7608669780649371,0.0271759471637735,0.02563379006047578,0.00154215710329772
0.8974328773480451,0.02868366212580305,0.02694958647120197,0.0017340756546010807
0.9117949555487255,0.025826051927797765,0.027094255370448465,-0.0012682034426506994
0.9412706960449277,0.02853099100500067,0.027395029892524087,0.0011359611124765814
0.9555149284679412,0.026661309214113846,0.027542261397439694,-0.0008809521833258475
0.9763791476877342,0.02498346205774834,0.027760155354783912,-0.0027766932970355717
0.9885281751562145,0.027099519230386955,0.027888267194682705,-0.0007887479642957511
1.0877843076935552,0.029252325396444245,0.02896970480983984,0.00028262058660440386
1.10058244762976,0.029231251395263544,0.02911374838354661,0.00011750301171693268
1.1527080541430994,0.03064403768015264,0.029711574449024877,0.0009324632311277651
1.1739008035017457,0.031278034889461834,0.029959822971979078,0.0013182119174827596
1.3149697749406677,0.03434167981908519,0.03169134366029547,0.0026503361587897198
1.4020738673281743,0.034942107042410256,0.032831790649918556,0.0021103163924917024
1.5202591749522867,0.035951787829000305,0.03447078020951165,0.0014810076194886534
1.6379416565624143,0.037377948045622916,0.036212468531844205,0.0011654795137787137
1.7381653097669196,0.039477774216473666,0.03778603390066434,0.001691740315809329
2.1478541104417013,0.04355703339204189,0.045150483508332985,-0.001593450116291097
2.179997998824709,0.04801571281989487,0.04579546594654012,0.0022202468733547526
2.330245344250949,0.04761462428604091,0.04894709775019097,-0.0013324734641500624
2.338703375998782,0.04651989761405552,0.04913131894267586,-0.0026114213286203437
2.502965084850904,0.05015077476499971,0.05285600137729727,-0.002705226612297561
2.6235407826206654,0.055779435709284564,0.05577084839573421,8.58731355036016e-06
2.8028530938536127,0.06212308106983164,0.06039374430059254,0.0017293367692390966
2.8221689670056906,0.06206880656320205,0.06091242891365398,0.0011563776495480682
2.825777178513204,0.06299882398003923,0.0610097663710156,0.0019890576090236247
2.9272071969264974,0.06641067948620318,0.06380355567368436,0.0026071238125188138
3.0093508450488415,0.06818451863403854,0.06614737142105306,0.0020371472129854865
3.0175907252974707,0.06439725631300225,0.06638647677495563,-0.0019892204619533726
3.0180566709574634,0.06591494830544523,0.06640001931632557,-0.0004850710108803397
3.0932442532265383,0.06607167189582251,0.0686156485222804,-0.002543976626457886
3.2633215199745393,0.07675815960428485,0.07384699916435908,0.002911160439925773
3.3606488295819874,0.07750650391068807,0.07697419990080334,0.000532304009884731
3.3929778934587245,0.0796508046181289,0.07803384364718717,0.0016169609709417304
3.438811236219773,0.08108068567916565,0.07955358686012438,0.0015270988190412742
3.5155288268115883,0.0792667125669628,0.0821422520145729,-0.0028755394476101008
3.6891463376575158,0.09112751810906165,0.08819782962804515,0.00292968848101651
3.9160739983903903,0.09844004912555301,0.0964837288400207,0.0019563202855323227
4.039727804546256,0.10376474007366437,0.10114948870107124,0.0026152513725931368
4.310226672589226,0.11132050383836387,0.11163452147887318,-0.00031401764050930855
4.314512869656635,0.109558360736089,0.11180300269482066,-0.0022446419587316612
4.3301116724710385,0.1101046120461239,0.1124166240649026,-0.002312012018778709
4.386696089138353,0.11212899528711522,0.11464811486872248,-0.002519119581607262
4.469772400651974,0.1164716060850514,0.11793702416015353,-0.0014654180751021283
4.486744308821866,0.12064843807536964,0.1186102981757411,0.0020381398996285344
4.605231907527449,0.12388923814243703,0.12331716132080993,0.0005720768216271005
4.64239140336177,0.12417738570946774,0.12479374935923464,-0.0006163636497669061
4.848207763809791,0.13325642066967985,0.13294116337153603,0.00031525729814383145
5.1408100041661555,0.1472253775130825,0.144280854055733,0.002944523457349536
5.177089786652267,0.14310385915873483,0.14565455014140363,-0.0025506909826688152
5.4013105505310985,0.15641034682592214,0.1539255511250595,0.0024847957008626324
5.466188171798042,0.1538616299663739,0.15623758700189408,-0.0023759570355201716
5.528612769360532,0.15721877808880982,0.15842307661767685,-0.0012042985288670265
5.536506904210991,0.15960116519997575,0.15869659671863626,0.0009045684813394866
5.611032349239068,0.15849053723912232,0.16124582905637905,-0.0027552918172567375
5.803225567404395,0.16981669595623297,0.1675244507125653,0.002292245243667672
5.88201775779277,0.1719949589919645,0.16996544197573066,0.0020295170162338482
5.941984462567279,0.1707720054591469,0.17176806228336194,-0.0009960568242150416
6.008768830555296,0.17096559091792665,0.17371766374654782,-0.0027520728286211573
6.035972196193681,0.1774337390652212,0.17449390645044294,0.0029398326147782533
6.0599681486434145,0.17419279738584725,0.17516989736123878,-0.0009770999753915244
6.068740508509248,0.17253678573186154,0.1754149666560528,-0.00287818092419125
6.226214074886801,0.18109729204277986,0.17962300061572556,0.0014742914270543094
6.28892199985051,0.18158867894668634,0.18119568491114152,0.0003929940355448221
6.47330514237032,0.1829178175259137,0.18547045792848774,-0.002552640402574011
6.478919161956821,0.1830530000280476,0.18559233552383278,-0.0025393354957851545
6.501502227284707,0.18605132131816943,0.18607762591470328,-2.630459653386267e-05
6.562713845309913,0.1874311945655314,0.1873528532885347,7.834127699669685e-05
6.695746823223448,0.19234860670110762,0.18992165253804597,0.002426954163061666
6.734621290071036,0.19121261426399935,0.19061992085389023,0.0005926934101091151
6.7404311518643585,0.19097749636473427,0.19072224875488208,0.0002552476098521797
6.974296179220575,0.19516919980925226,0.1944070039815706,0.0007621958276816791
6.982296722260851,0.1962217981691542,0.19451823403540108,0.0017035641337531
7.126284817912378,0.19796578489041344,0.19635635875768795,0.0016094261327254935
7.174290769428055,0.19568620660264796,0.19690134180203472,-0.0012151351993867647
7.228313347914394,0.20014727977604943,0.19747495256162245,0.0026723272144269826
7.231756774233967,0.1977104320716869,0.19751010563549504,0.00020032643619186368
7.290178128907808,0.19919389323362013,0.1980810987810239,0.0011127944525962516
7.506391896454147,0.20130434618045895,0.19979068522350316,0.0015136609569557829
7.525625343622305,0.19983386938931452,0.19991318806507477,-7.93186757602404e-05
7.5723941116899045,0.20070001316905423,0.20019175799997296,0.0005082551690812533
7.701441209469442,0.19983871468345124,0.20082306762843505,-0.0009843529449838186
8.18377919735467,0.19878075241181822,0.20161666740036766,-0.0028359149885494265
8.280761654153665,0.20399220995849485,0.20152554390520025,0.002466666053294591
8.380074677154202,0.19893625798408784,0.2013616885515173,-0.0024254305674294365
8.41101855067175,0.20008429471484473,0.20129720257972059,-0.001212907864875837
8.418863649642486,0.20357069613840312,0.2012798924463953,0.0022908036920078157
8.623024787646177,0.20135825487104908,0.20070585681361885,0.0006523980574302344
9.197625486365924,0.1960959997407284,0.1982411128581561,-0.0021451131174277157
9.258799540621853,0.19656364441461652,0.19794286499153052,-0.0013792205769140133
9.266723839946824,0.2002735961006299,0.1979041114988867,0.0023694846017431976
9.419946529766744,0.19944382225985915,0.19715497009344418,0.002288852166414974
9.542508739262018,0.19675387084303655,0.19656536521052936,0.00018850563250717928
9.657476165736703,0.19323141435773386,0.196030023177325,-0.0027986088195911477
9.681604525784032,0.1967675559185349,0.19592062493614398,0.0008469309823909087
9.708494321602835,0.19602341716490732,0.19580010744241413,0.00022330972249318907
9.79367588122313,0.19469041069508936,0.19542914624606314,-0.0007387355509737895
9.826661277267462,0.19681397798899328,0.1952903631782647,0.0015236148107285767
9.828587418283666,0.1963581094488227,0.19528234936877462,0.001075760080048096
9.864055465306928,0.1930801671970038,0.1951366338264956,-0.002056466629491786
9.897442759023832,0.1964890370067532,0.19500279692274433,0.0014862400840088535
10.08606215107976,0.19326905063175906,0.19431505900192278,-0.001046008370163708
10.197515028308828,0.1915983221071298,0.19397073403229506,-0.00237241192516526
10.214587655923838,0.19546403815754984,0.193922494532221,0.0015415436253288384
10.331725206462842,0.19364347875789115,0.1936259876008997,1.749115699146552e-05
10.473556714192615,0.1948403380918587,0.19335276572653326,0.001487572365325443
11.167035390024886,0.19431334523672092,0.19358755761201832,0.0007257876247026133
11.1910111189155,0.1937089683840962,0.1936463095086331,6.265887546311188e-05
11.34953640673409,0.1968755446884639,0.1941235041766066,0.002752040511857314
11.352262315538853,0.19230862657136122,0.1941330602926366,-0.001824433721275383
11.484481947522898,0.19192699847988037,0.19465134484593072,-0.0027243463660503488
11.50225236554795,0.19370439961685823,0.1947291638139041,-0.0010247641970458497
11.599594788716503,0.19301339540244986,0.19518952337530984,-0.002176127972859985
11.809305387452525,0.19379313675301257,0.19637426723946896,-0.0025811304864563843
11.811124077769227,0.19863096051588866,0.19638567325117776,0.0022452872647109037
11.863834035765896,0.19944341277996736,0.1967245286739119,0.0027188841060554417
11.875726900387988,0.19817075262633532,0.19680318475185588,0.0013675678744794533
11.918847019867412,0.19516286254329082,0.19709509377891934,-0.001932231235628532


==> anc/numerics/data/optimization_history.csv <==
start,iteration,training_MSE
1,0,0.013974535049356505
1,1,0.01649245544816804
1,2,0.005605300136593033
1,3,0.001084618391979469
1,4,4.005075264280645e-05
1,5,0.00026780597421316964
1,6,5.913676497069672e-06
1,7,3.721754772775638e-06
1,8,3.3412425431519655e-06
1,9,3.1652873156913363e-06
1,10,3.085875244338949e-06
1,11,3.0790670436966993e-06
1,12,3.0763712291638175e-06
1,13,3.0746915084124454e-06
1,14,3.0711387115818537e-06
1,15,3.071085202125834e-06
1,16,3.07107961958917e-06
1,17,3.071079498165567e-06
1,18,3.071079498165567e-06
2,0,0.0019255916518249219
2,1,0.011950142356846397
2,2,0.0011392850637916853
2,3,6.489249381336318e-05
2,4,0.00016982264744258688
2,5,3.5185536946035534e-06
2,6,6.634811743642371e-06
2,7,3.4754758819308838e-06
2,8,3.2028003610410633e-06
2,9,4.248210649481571e-06
2,10,3.0975621348438657e-06
2,11,3.082014259278206e-06
2,12,3.0790125421149776e-06
2,13,3.0754077216903206e-06
2,14,3.072596174437881e-06
2,15,3.0711777908551827e-06
2,16,3.071080621878578e-06
2,17,3.0710795219010515e-06
2,18,3.071079497293101e-06
2,19,3.071079497293101e-06
3,0,0.009853958920917975
3,1,0.01706387414812444
3,2,0.001102725180857759
3,3,0.006329161745562174
3,4,0.008528346091763322
3,5,0.0011466584810720308
3,6,0.00018229777233360708
3,7,1.1267068160222504e-05
3,8,1.047542779358006e-05
3,9,7.89219950748174e-06
3,10,3.262886098986657e-06
3,11,3.1478564475092037e-06
3,12,3.119011137670895e-06
3,13,3.1028350989852092e-06
3,14,3.0936437433453238e-06
3,15,3.085721873873749e-06
3,16,3.074665352213759e-06
3,17,3.071188838535935e-06
3,18,3.0710855111343206e-06
3,19,3.071079748616862e-06
3,20,3.0710795023608145e-06
3,21,3.0710794970395426e-06
4,0,0.0003255436967989653
4,1,0.013767981770239284
4,2,0.0010643335541617271
4,3,6.770345998461859e-05
4,4,7.28639244212759e-05
4,5,6.593469800292125e-05
4,6,4.054619425357449e-06
4,7,3.3039785163342524e-06
4,8,3.6420709215676126e-06
4,9,3.096133859914685e-06
4,10,3.080721669397095e-06
4,11,3.0776231374420283e-06
4,12,3.0751656534560104e-06
4,13,3.0728016309946312e-06
4,14,3.0710979287298805e-06
4,15,3.07108039495043e-06
4,16,3.0710794973663174e-06
4,17,3.0710794973663174e-06
5,0,0.004132433677197803
5,1,0.011335605218785558
5,2,0.0014082432137474126
5,3,0.0006182407768441534
5,4,0.00038779501253243616
5,5,3.247625581165553e-05
5,6,5.794955069585685e-06
5,7,4.318706486550766e-06
5,8,3.3274593827113537e-06
5,9,3.5019048207537242e-06
5,10,3.0993269334235024e-06
5,11,3.08081902336974e-06
5,12,3.078284313111108e-06
5,13,3.075009883187177e-06
5,14,3.0725372624686126e-06
5,15,3.071194233677341e-06
5,16,3.071080388679748e-06
5,17,3.071079534017597e-06
5,18,3.0710794976430036e-06
5,19,3.0710794976430036e-06


==> anc/numerics/data/quadrature.csv <==
Q_midpoints,midpoint_average,reference_average,absolute_error
4,0.0064258782974123616,0.00641568360803792,1.0194689374441908e-05
8,0.006425134952074609,0.00641568360803792,9.451344036689492e-06
16,0.006418145908368325,0.00641568360803792,2.4623003304054605e-06
32,0.006416304865066095,0.00641568360803792,6.212570281757812e-07
64,0.006415839269957631,0.00641568360803792,1.5566191971169707e-07
128,0.006415722545133746,0.00641568360803792,3.893709582623167e-08
256,0.006415693343661118,0.00641568360803792,9.73562319823984e-09


==> anc/numerics/data/sampling.csv <==
n_samples,replications,population_risk,RMSE_empirical_mean,mean_error,mean_absolute_error
16,2000,0.00641868360803792,0.0015323259548952954,-6.443319056823403e-05,0.0012379799493411445
32,2000,0.00641868360803792,0.0010664279314555514,1.8907575430617005e-05,0.0008472759271562525
64,2000,0.00641868360803792,0.0007775386229405806,-2.174264012291826e-06,0.0006198453091824069
128,2000,0.00641868360803792,0.0005416272818427278,-7.196801524506231e-06,0.00042930326996382996
256,2000,0.00641868360803792,0.00038900357793983153,-5.410833675994422e-06,0.0003084762476094233
512,2000,0.00641868360803792,0.00026649071272491173,-1.0620167218844808e-05,0.00021260421562666897
1024,2000,0.00641868360803792,0.00018816292259671595,-8.091332806287068e-06,0.0001516580137201525


==> anc/numerics/data/scalar_error_budget.csv <==
component,value,meaning
approximation,0.0,True constant belongs to the admissible scalar class
numerical_comparator_discrepancy,2.2193520688081894e-08,|J(bhat)-Jh(bhat)|+|J(bstar)-Jh(bstar)|
sampling_comparator_discrepancy,4.799784294397892e-06,|Jh(bhat)-F(bhat)|+|Jh(bstar)-F(bstar)|
optimization_gap_upper_bound,1.127760491391351e-05,"F(bhat)-max(0,min_grid F-C_F*grid_radius)"
sum_of_error_terms,1.6099582728999484e-05,Comparator upper bound for population excess risk
population_excess_risk,5.776041320502379e-07,"J(bhat)-J(bstar), evaluated against a numerical reference"


==> anc/numerics/data/scalar_observations.csv <==
time,observed_I,noiseless_I,noise
0.061788819726543265,0.10035113166478231,0.10155233313778406,-0.0012012014730017444
0.14550180841599158,0.10023090728877214,0.1036795772047615,-0.0034486699159893552
0.2319336236316336,0.11395059251656087,0.10590463823699707,0.008045954279563802
0.3649141995735752,0.09996574533464822,0.10938394844510566,-0.009418203110457435
0.36830361964369907,0.10893029196363198,0.10947350159783224,-0.0005432096342002594
0.3782287049917883,0.112237183093182,0.1097359826898835,0.0025012004032984956
0.3863026093988773,0.11065100782347244,0.10994977781059152,0.0007012300128809174
0.4075447083841435,0.10490454452514711,0.11051342045061847,-0.005608875925471368
0.41596319608095844,0.11847503299046415,0.1107372609284179,0.007737772062046252
0.5098687061282545,0.11712144363462124,0.11325174199220417,0.003869701642417074
0.5434451879657773,0.1175085367039903,0.11415856333850774,0.003349973365482553
0.545089014510953,0.11334742981831213,0.1142030628523808,-0.0008556330340686764
0.55179533081951,0.11227559419656089,0.11438470729679603,-0.0021091131002351424
0.6122589391788407,0.1164905402802118,0.1160295928571121,0.0004609474230996939
0.6130548069179247,0.11272277111165756,0.11605132986449429,-0.0033285587528367345
0.667125706791319,0.11417058830829904,0.11753329082980929,-0.0033627025215102503
0.6740379215112584,0.11936710400771697,0.11772346714213028,0.001643636865586686
0.6962820586692882,0.10927502175422013,0.11833658210741534,-0.009061560353195204
0.7037380176894477,0.12757508413978455,0.11854246818685686,0.009032615952927687
0.7315435941412172,0.12752801693866792,0.1193119418193371,0.00821607511933081
0.8134195536124298,0.11705306713081444,0.12159272830171608,-0.004539661170901637
0.8457773880629744,0.11492274431832221,0.12250017704282758,-0.007577432724505371
0.8533893924684253,0.12780009740336898,0.12271414126302771,0.0050859561403412586
0.9232932287373357,0.11663853570487615,0.12468768486907691,-0.008049149164200771
0.9466387985717304,0.12608833715301926,0.1253502025433124,0.0007381346097068663
0.9535069249541346,0.1190444786560327,0.12554543254504338,-0.006500953889010686
0.9623870909511321,0.12940458823176076,0.12579807107401028,0.003606517157750469
0.9937839513411302,0.1356897283838973,0.12669323684639164,0.008996491537505666
1.0558393721176231,0.13574932161855105,0.12847124301914564,0.007278078599405399
1.1334373562192819,0.13892961328167194,0.13071042895449891,0.00821918432717302
1.1412438506693465,0.12703419016300443,0.13093664611516836,-0.0039024559521639328
1.1596850960695066,0.12946840566495113,0.1314717155906735,-0.002003309925722367
1.1683473821565162,0.12787786439520116,0.13172337689960553,-0.003845512504404365
1.1920346094409566,0.12571329151827382,0.13241260658318288,-0.0066993150649090685
1.2077789769896228,0.13891351575016425,0.1328715696521171,0.006041946098047148
1.2279381302548198,0.13754654496420265,0.13346020457059374,0.004086340393608921
1.284289475266614,0.13727965251761726,0.13511134013657627,0.002168312381040984
1.3148281335153456,0.13416103225612408,0.13600958199492386,-0.0018485497387997762
1.340739811411353,0.1359970762192439,0.1367735777304368,-0.0007765015111929081
1.405324189300554,0.13857459943098835,0.1386850071535348,-0.00011040772254644095
1.456748567002902,0.14509459193428306,0.140214041217979,0.00488055071630405
1.4606137690313208,0.14695493320126807,0.1403292139846294,0.0066257192166386866
1.4711638805133713,0.1398894032306206,0.1406437515288987,-0.0007543482982780795
1.4900201264030464,0.13277675866257957,0.14120654768029606,-0.008429789017716488
1.4921713910236243,0.14193992252575072,0.14127080604505346,0.0006691164806972589
1.5107909315831847,0.13935830914700736,0.1418273980611237,-0.0024690889141163463
1.561269536498111,0.13448091587399819,0.1433401105915786,-0.008859194717580416
1.5646004973298915,0.138614914854835,0.14344012001209183,-0.004825205157256858
1.5946052134044146,0.1345200776791207,0.14434201664565535,-0.009821938966534651
1.5997430249099742,0.14262485422238644,0.1444966350856669,-0.001871780863280454
1.600796933663085,0.13728196502830506,0.14452835820756613,-0.007246393179261055
1.6114378220263554,0.136319918679961,0.14484877806100122,-0.008528859381040216
1.6313205667004056,0.14832182011190523,0.14544809031571543,0.002873729796189788
1.6767623794388573,0.14910770786376767,0.14682067531637896,0.0022870325473887173
1.683441730318469,0.1436441033214205,0.14702275480221141,-0.00337865148079092
1.7275594126367555,0.15035367982587916,0.1483595431084926,0.0019941367173865743
1.7402438684175727,0.14008055178047285,0.14874452775567645,-0.008663975975203603
1.7460467224797274,0.13945836426827854,0.14892074248219422,-0.009462378213915693
1.771950084012911,0.1435710704528285,0.1497080460285412,-0.006136975575712729
1.7904426368549518,0.15944850685987041,0.15027079048956943,0.009177716370300995
1.8490090674573527,0.1468017103123157,0.15205661651290178,-0.0052549062005860896
1.9018359649536856,0.1581518386394157,0.15367185275187312,0.004479985887542597
1.9482322618857975,0.16316496948308512,0.1550936650482171,0.008071304434868037
1.9830493441823833,0.15544786013874295,0.1561624587404033,-0.000714598601660333


==> anc/numerics/data/solver.csv <==
N_steps,h,state_sup_l1_error_sampled,I_sup_error_sampled,simplex_mass_error,minimum_state_component
40,0.3,0.04586407280567567,0.011902138387514388,2.220446049250313e-16,0.0
80,0.15,0.023267388240400533,0.006050171904962182,3.3306690738754696e-16,0.0
160,0.075,0.01171536343779983,0.003048312236242273,4.440892098500626e-16,0.0
320,0.0375,0.00587777976802642,0.0015299440532968167,6.661338147750939e-16,0.0
640,0.01875,0.002943869134399729,0.0007663744148896368,6.661338147750939e-16,0.0
1280,0.009375,0.0014731742453467506,0.00038353291561576963,2.4424906541753444e-15,0.0


==> anc/numerics/data/summary.json <==
{
  "configuration": {
    "T": 12.0,
    "gamma": 0.2,
    "x0": [
      0.98,
      0.02,
      0.0
    ],
    "beta_true": "0.5+0.2*sin(2*pi*t/12)",
    "control_min": 0.2,
    "control_max": 0.8,
    "control_Lipschitz_bound": 0.12,
    "noise": "Uniform[-0.003,0.003]",
    "base_random_seed": 20261011,
    "python": "3.12.14",
    "numpy": "2.3.5",
    "scipy": "1.17.0",
    "matplotlib": "3.10.8",
    "reference_tolerance_refinement_check": 3.3306690738754696e-16
  },
  "diagnostics": {
    "control_approximation_order": 1.9586442540789393,
    "state_approximation_order": 1.99076043798725,
    "loss_approximation_order": 3.990750567132481,
    "Euler_state_order": 0.9971762938769586,
    "midpoint_order": 1.9986518243334197,
    "Monte_Carlo_RMSE_order": 0.5121652276348572,
    "Monte_Carlo_reference_interpolation_check": 2.326938641772358e-11,
    "Monte_Carlo_repetitions": 2000
  },
  "learning": {
    "n_observations": 128,
    "N_spline_intervals": 12,
    "Euler_h": 0.025,
    "best_start": 3,
    "best_fit": {
      "start": 3,
      "success": true,
      "status": 0,
      "message": "Optimization terminated successfully",
      "iterations": 21,
      "objective_evaluations": 31,
      "training_MSE": 3.0710794970395426e-06,
      "noiseless_population_MSE": 5.792380524870729e-07,
      "expected_noisy_population_MSE": 3.579238052487073e-06,
      "I_population_RMSE": 0.0007610769031359925,
      "beta_population_RMSE": 0.01598809448417518,
      "max_control_slope": 0.12000000000000005,
      "runtime_seconds": 0.11661744500452187
    },
    "worst_training_MSE": 3.071079498165567e-06,
    "all_SLSQP_success": true,
    "discrete_gradient_relative_check": 2.34591866988601e-08,
    "solver_refinement": [
      {
        "N_steps": 60,
        "h": 0.2,
        "training_MSE": 3.095646868247334e-06,
        "noiseless_population_MSE": 1.9801979022250204e-05,
        "I_population_RMSE": 0.004449941462789169,
        "beta_population_RMSE": 0.02011054848314167,
        "iterations": 14,
        "success": true
      },
      {
        "N_steps": 120,
        "h": 0.1,
        "training_MSE": 3.0786928669881825e-06,
        "noiseless_population_MSE": 5.218199668780292e-06,
        "I_population_RMSE": 0.0022843379059982113,
        "beta_population_RMSE": 0.017369268258910827,
        "iterations": 13,
        "success": true
      },
      {
        "N_steps": 240,
        "h": 0.05,
        "training_MSE": 3.073444262211771e-06,
        "noiseless_population_MSE": 1.5380479016742837e-06,
        "I_population_RMSE": 0.0012401805923631783,
        "beta_population_RMSE": 0.016377633385560062,
        "iterations": 11,
        "success": true
      },
      {
        "N_steps": 480,
        "h": 0.025,
        "training_MSE": 3.0710794970395426e-06,
        "noiseless_population_MSE": 5.792380524870729e-07,
        "I_population_RMSE": 0.0007610769031359925,
        "beta_population_RMSE": 0.01598809448417518,
        "iterations": 1,
        "success": true
      },
      {
        "N_steps": 960,
        "h": 0.0125,
        "training_MSE": 3.0696715190068607e-06,
        "noiseless_population_MSE": 3.195051050512054e-07,
        "I_population_RMSE": 0.0005652478262242194,
        "beta_population_RMSE": 0.015852115938820122,
        "iterations": 11,
        "success": true
      }
    ]
  },
  "scalar_certificate": {
    "T": 2.0,
    "gamma": 0.2,
    "x0": [
      0.9,
      0.1,
      0.0
    ],
    "beta_star": 0.5,
    "beta_hat": 0.4942981771164053,
    "n_samples": 64,
    "noise_amplitude": 0.01,
    "Euler_steps": 256,
    "h": 0.0078125,
    "grid_intervals": 131072,
    "grid_spacing": 4.577636718750001e-06,
    "state_Lipschitz_bound": 7.2033513971743535,
    "infected_envelope": 0.33201169227365485,
    "loss_Lipschitz_bound": 4.927260802778793,
    "grid_minimum": 3.090736082864344e-05,
    "grid_argmin": 0.49429626464843757,
    "objective_at_candidate": 3.0907360755728046e-05,
    "grid_lower_bound": 1.9629755841814536e-05,
    "optimization_gap_upper_bound": 1.127760491391351e-05,
    "J_at_candidate": 3.391093746538357e-05,
    "J_at_true": 3.3333333333333335e-05,
    "Jh_at_candidate": 3.393289507835402e-05,
    "Jh_at_true": 3.333356924105097e-05,
    "F_at_true": 3.155931926927905e-05,
    "population_excess_risk": 5.776041320502379e-07,
    "approximation_term": 0.0,
    "numerical_comparator_term": 2.2193520688081894e-08,
    "sampling_comparator_term": 4.799784294397892e-06,
    "budget_total": 1.6099582728999484e-05,
    "quadrature_order_check": 0.0,
    "vectorized_grid_check": 1.3010426069826053e-18,
    "floating_point_limitation": "The analytic bound concerns the exact discrete objective. Numerical evaluations use float64 and are not interval-arithmetic certificates for the continuous ODE."
  },
  "total_runtime_seconds": 6.537203995001619
}

==> anc/numerics/data/training_solver_refinement.csv <==
N_steps,h,training_MSE,noiseless_population_MSE,I_population_RMSE,beta_population_RMSE,iterations,success
60,0.2,3.095646868247334e-06,1.9801979022250204e-05,0.004449941462789169,0.02011054848314167,14,True
120,0.1,3.0786928669881825e-06,5.218199668780292e-06,0.0022843379059982113,0.017369268258910827,13,True
240,0.05,3.073444262211771e-06,1.5380479016742837e-06,0.0012401805923631783,0.016377633385560062,11,True
480,0.025,3.0710794970395426e-06,5.792380524870729e-07,0.0007610769031359925,0.01598809448417518,1,True
960,0.0125,3.0696715190068607e-06,3.195051050512054e-07,0.0005652478262242194,0.015852115938820122,11,True


==> anc/numerics/requirements.txt <==
numpy>=1.26
scipy>=1.11
matplotlib>=3.8
pandas>=2.0


==> anc/numerics/run_experiments.py <==
#!/usr/bin/env python3
"""Reproduce the SIR experiments accompanying the revised manuscript.

All training trajectories use the positivity-preserving explicit Euler scheme,
with continuous piecewise-linear reconstruction. DOP853 is used only to obtain
numerical reference trajectories; no tolerance is interpreted as a rigorous
global error bound. All pseudo-random quantities have fixed, recorded seeds.
"""
from __future__ import annotations

import json
import io
import os
import platform
import time
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
import scipy
from numpy.polynomial.legendre import leggauss
from scipy.integrate import solve_ivp
from scipy.optimize import Bounds, LinearConstraint, minimize, minimize_scalar

ROOT = Path(__file__).resolve().parent
DATA = ROOT / "data"
FIG = ROOT / "figures"
DATA.mkdir(exist_ok=True)
FIG.mkdir(exist_ok=True)

T = 12.0
GAMMA = 0.2
X0 = np.array([0.98, 0.02, 0.0])
BMIN, BMAX, LIP = 0.2, 0.8, 0.12
NOISE = 0.003
SEED = 20261011
COLORS = ["#0072B2", "#D55E00", "#009E73", "#CC79A7", "#E69F00"]

plt.rcParams.update({
    # At the manuscript's 117 mm text width, these fonts remain >=7 pt.
    "font.family": "DejaVu Sans", "font.size": 11.5,
    "axes.labelsize": 12, "axes.titlesize": 12.5, "legend.fontsize": 11.5,
    "xtick.labelsize": 11.5, "ytick.labelsize": 11.5,
    "axes.spines.top": False, "axes.spines.right": False,
    "axes.linewidth": 0.7, "lines.linewidth": 1.7,
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "savefig.dpi": 300,
})


def beta_true(t):
    return 0.5 + 0.2 * np.sin(2 * np.pi * np.asarray(t) / T)


def rhs(t, x, beta, gamma):
    incidence = float(beta(t)) * x[0] * x[1]
    return [-incidence, incidence - gamma * x[1], gamma * x[1]]


def reference(beta, horizon=T, x0=X0, gamma=GAMMA, knots=None,
              rtol=2e-12, atol=2e-14):
    """Numerical reference, split at all spline knots if present."""
    breaks = np.array([0.0, horizon]) if knots is None else np.asarray(knots)
    solutions = []
    current = np.array(x0, dtype=float)
    for a, b in zip(breaks[:-1], breaks[1:]):
        sol = solve_ivp(rhs, (a, b), current, args=(beta, gamma),
                        method="DOP853", rtol=rtol, atol=atol,
                        dense_output=True, max_step=min(0.15, (b-a)/4))
        if not sol.success:
            raise RuntimeError(sol.message)
        solutions.append(sol.sol)
        current = sol.y[:, -1]

    def evaluate(ts):
        scalar = np.ndim(ts) == 0
        ts = np.atleast_1d(np.asarray(ts, dtype=float))
        ix = np.clip(np.searchsorted(breaks, ts, side="right") - 1,
                     0, len(solutions) - 1)
        out = np.empty((3, ts.size))
        for j in np.unique(ix):
            mask = ix == j
            out[:, mask] = solutions[j](ts[mask])
        return out[:, 0] if scalar else out
    return evaluate


def gaussian_average(function, horizon=T, panels=96, order=12):
    z, w = leggauss(order)
    edges = np.linspace(0, horizon, panels+1)
    nodes = ((edges[:-1, None]+edges[1:, None])/2
             + (edges[1:]-edges[:-1])[:, None]*z/2)
    values = np.asarray(function(nodes.ravel())).reshape(nodes.shape)
    return float(np.sum(values*w[None, :])/(2*panels))


def euler(beta, nstep, horizon=T, x0=X0, gamma=GAMMA):
    times = np.linspace(0, horizon, nstep+1)
    h = horizon/nstep
    if h > min(1/BMAX, 1/gamma)+1e-12:
        raise ValueError("Euler step violates positivity condition")
    states = np.empty((nstep+1, 3))
    states[0] = x0
    beta_values = np.asarray(beta(times[:-1]))
    if beta_values.ndim == 0:
        beta_values = np.repeat(beta_values, nstep)
    for j in range(nstep):
        s, i, r = states[j]
        incidence = beta_values[j]*s*i
        states[j+1] = [s-h*incidence, i+h*(incidence-gamma*i), r+h*gamma*i]
    if states.min() < -2e-14 or np.max(np.abs(states.sum(axis=1)-1)) > 1e-11:
        raise RuntimeError("Simplex invariance check failed")
    return times, states


def interpolate_states(times, states, query):
    return np.array([np.interp(query, times, states[:, j]) for j in range(3)])


def spline_uniform_error(knots, coefficients):
    # The extrema on each interval occur at its endpoints or where the
    # derivative of the sine equals the slope of the interpolating chord.
    maximum = 0.0
    omega = 2*np.pi/T
    for a, b, ca, cb in zip(knots[:-1], knots[1:], coefficients[:-1], coefficients[1:]):
        candidates = [a, b]
        ratio = (cb-ca)/((b-a)*0.2*omega)
        if abs(ratio) <= 1:
            angle = np.arccos(np.clip(ratio, -1, 1))
            candidates += [v/omega for v in [angle, 2*np.pi-angle]
                           if a <= v/omega <= b]
        q = np.array(candidates)
        error = np.abs(ca+(cb-ca)*(q-a)/(b-a)-beta_true(q))
        maximum = max(maximum, float(error.max()))
    return maximum


def save_figure(fig, name):
    # Complete each file in memory, then flush an atomic replacement. This
    # prevents an interrupted filesystem write from leaving a partial PDF.
    for extension in ["pdf", "png"]:
        buffer = io.BytesIO()
        fig.savefig(buffer, format=extension, bbox_inches="tight", dpi=300)
        destination = FIG/f"{name}.{extension}"
        temporary = FIG/f".{name}.{extension}.{os.getpid()}.tmp"
        with temporary.open("wb") as stream:
            stream.write(buffer.getvalue())
            stream.flush()
            os.fsync(stream.fileno())
        os.replace(temporary, destination)
    plt.close(fig)


def log_slope(x, y, last=4):
    return float(np.polyfit(np.log(np.asarray(x)[-last:]),
                            np.log(np.asarray(y)[-last:]), 1)[0])


class EulerLoss:
    """Discrete least-squares objective and its exact discrete derivative."""
    def __init__(self, observations, ninterval=12, nstep=480, horizon=T,
                 x0=X0, gamma=GAMMA):
        self.times = np.asarray(observations[0])
        self.values = np.asarray(observations[1])
        self.ninterval = ninterval
        self.nstep = nstep
        self.horizon = horizon
        self.x0 = np.asarray(x0)
        self.gamma = gamma
        self.h = horizon/nstep
        self.knots = np.linspace(0, horizon, ninterval+1)
        tt = np.linspace(0, horizon, nstep+1)
        q = tt[:-1]/(horizon/ninterval)
        left = np.minimum(np.floor(q).astype(int), ninterval-1)
        fraction = q-left
        self.basis = np.zeros((nstep, ninterval+1))
        self.basis[np.arange(nstep), left] = 1-fraction
        self.basis[np.arange(nstep), left+1] = fraction
        positions = self.times/self.h
        self.obs_left = np.minimum(np.floor(positions).astype(int), nstep-1)
        self.obs_fraction = positions-self.obs_left
        self.cache_theta = None

    def evaluate(self, theta):
        theta = np.asarray(theta, dtype=float)
        if self.cache_theta is not None and np.array_equal(theta, self.cache_theta):
            return self.cache_value, self.cache_gradient
        beta = self.basis @ theta
        d = len(theta)
        s, i = self.x0[:2]
        ds, di = np.zeros(d), np.zeros(d)
        infected = np.empty(self.nstep+1)
        derivative = np.empty((self.nstep+1, d))
        infected[0], derivative[0] = i, di
        for j in range(self.nstep):
            incidence = beta[j]*s*i
            dincidence = beta[j]*(i*ds+s*di)+s*i*self.basis[j]
            s, i = s-self.h*incidence, i+self.h*(incidence-self.gamma*i)
            ds, di = ds-self.h*dincidence, di+self.h*(dincidence-self.gamma*di)
            infected[j+1], derivative[j+1] = i, di
        a = self.obs_fraction
        l = self.obs_left
        predictions = (1-a)*infected[l]+a*infected[l+1]
        jacobian = (1-a[:, None])*derivative[l]+a[:, None]*derivative[l+1]
        residual = predictions-self.values
        value = float(np.mean(residual**2))
        gradient = 2*(residual @ jacobian)/len(residual)
        self.cache_theta = theta.copy()
        self.cache_value, self.cache_gradient = value, gradient
        return value, gradient


def fit_spline(evaluator, theta0, maxiter=350):
    ninterval = evaluator.ninterval
    difference = np.diff(np.eye(ninterval+1), axis=0)
    bound = LIP*evaluator.horizon/ninterval
    constraint = LinearConstraint(difference, -bound, bound)
    history = [evaluator.evaluate(theta0)[0]]
    scale = 1e4

    def function(theta):
        value, gradient = evaluator.evaluate(theta)
        return scale*value, scale*gradient

    def callback(theta):
        history.append(evaluator.evaluate(theta)[0])

    result = minimize(function, theta0, method="SLSQP", jac=True,
                      bounds=Bounds(np.full(ninterval+1, BMIN),
                                    np.full(ninterval+1, BMAX)),
                      constraints=[constraint], callback=callback,
                      options={"maxiter": maxiter, "ftol": 1e-10, "disp": False})
    if np.min(result.x) < BMIN-1e-8 or np.max(result.x) > BMAX+1e-8:
        raise RuntimeError("Control output constraint violated")
    if np.max(np.abs(np.diff(result.x))) > bound+1e-8:
        raise RuntimeError("Control Lipschitz constraint violated")
    return result, history


def run_diagnostics(truth):
    evaluation_times = np.linspace(0, T, 12001)
    true_states = truth(evaluation_times)
    approximation = []
    for ninterval in [2, 4, 8, 16, 32, 64]:
        knots = np.linspace(0, T, ninterval+1)
        coefficients = beta_true(knots)
        candidate = lambda t, k=knots, c=coefficients: np.interp(t, k, c)
        trajectory = reference(candidate, knots=knots)
        states = trajectory(evaluation_times)
        mse = gaussian_average(lambda t: (trajectory(t)[1]-truth(t)[1])**2)
        approximation.append({
            "N_intervals": ninterval,
            "control_sup_error": spline_uniform_error(knots, coefficients),
            "state_sup_l1_error_sampled": float(np.max(np.sum(np.abs(states-true_states), axis=0))),
            "noiseless_population_loss": mse,
            "Lipschitz_interpolation_upper_bound": LIP*T/(2*ninterval),
        })
    approximation = pd.DataFrame(approximation)
    approximation.to_csv(DATA/"approximation.csv", index=False)

    solver = []
    for nstep in [40, 80, 160, 320, 640, 1280]:
        times, states = euler(beta_true, nstep)
        interpolated = interpolate_states(times, states, evaluation_times)
        solver.append({
            "N_steps": nstep, "h": T/nstep,
            "state_sup_l1_error_sampled": float(np.max(np.sum(np.abs(interpolated-true_states), axis=0))),
            "I_sup_error_sampled": float(np.max(np.abs(interpolated[1]-true_states[1]))),
            "simplex_mass_error": float(np.max(np.abs(states.sum(axis=1)-1))),
            "minimum_state_component": float(states.min()),
        })
    solver = pd.DataFrame(solver)
    solver.to_csv(DATA/"solver.csv", index=False)

    comparison_beta = lambda t: 0.44+0.14*np.cos(2*np.pi*np.asarray(t)/T+0.35)
    comparison = reference(comparison_beta)
    loss_function = lambda t: (comparison(t)[1]-truth(t)[1])**2
    noiseless_risk = gaussian_average(loss_function, panels=192, order=16)
    noisy_risk = noiseless_risk+NOISE**2/3
    quadrature = []
    for q in [4, 8, 16, 32, 64, 128, 256]:
        nodes = (np.arange(q)+0.5)*T/q
        value = float(np.mean(loss_function(nodes)))
        quadrature.append({"Q_midpoints": q, "midpoint_average": value,
                           "reference_average": noiseless_risk,
                           "absolute_error": abs(value-noiseless_risk)})
    quadrature = pd.DataFrame(quadrature)
    quadrature.to_csv(DATA/"quadrature.csv", index=False)

    rng = np.random.default_rng(SEED+1)
    repetitions = 2000
    sampling = []
    # Interpolation is used solely to evaluate numerical reference curves in
    # this Monte Carlo diagnostic; its error is assessed separately below.
    dense_t = np.linspace(0, T, 120001)
    discrepancy = comparison(dense_t)[1]-truth(dense_t)[1]
    check_t = rng.uniform(0, T, 10000)
    interpolation_check = float(np.max(np.abs(
        np.interp(check_t, dense_t, discrepancy)
        -(comparison(check_t)[1]-truth(check_t)[1]))))
    for n in [16, 32, 64, 128, 256, 512, 1024]:
        errors = []
        for batch in range(repetitions//100):
            observation_times = rng.uniform(0, T, (100, n))
            noise = rng.uniform(-NOISE, NOISE, (100, n))
            residual = np.interp(observation_times, dense_t, discrepancy)-noise
            empirical = np.mean(residual**2, axis=1)
            errors.extend((empirical-noisy_risk).tolist())
        errors = np.array(errors)
        sampling.append({"n_samples": n, "replications": repetitions,
                         "population_risk": noisy_risk,
                         "RMSE_empirical_mean": float(np.sqrt(np.mean(errors**2))),
                         "mean_error": float(np.mean(errors)),
                         "mean_absolute_error": float(np.mean(np.abs(errors)))})
    sampling = pd.DataFrame(sampling)
    sampling.to_csv(DATA/"sampling.csv", index=False)

    slopes = {
        "control_approximation_order": -log_slope(approximation.N_intervals, approximation.control_sup_error),
        "state_approximation_order": -log_slope(approximation.N_intervals, approximation.state_sup_l1_error_sampled),
        "loss_approximation_order": -log_slope(approximation.N_intervals, approximation.noiseless_population_loss),
        "Euler_state_order": log_slope(solver.h, solver.state_sup_l1_error_sampled),
        "midpoint_order": -log_slope(quadrature.Q_midpoints, quadrature.absolute_error),
        "Monte_Carlo_RMSE_order": -log_slope(sampling.n_samples, sampling.RMSE_empirical_mean),
        "Monte_Carlo_reference_interpolation_check": interpolation_check,
        "Monte_Carlo_repetitions": repetitions,
    }
    fig, axes = plt.subplots(2, 2, figsize=(7.2, 5.8), constrained_layout=True)
    ax = axes[0, 0]
    ax.loglog(approximation.N_intervals, approximation.control_sup_error, "o-", color=COLORS[0], label=r"$\|\beta_N-\beta^*\|_\infty$")
    ax.loglog(approximation.N_intervals, approximation.Lipschitz_interpolation_upper_bound,
              "--", color="#666666", label=r"$L_0T/(2N)$ bound")
    ax.set(xlabel="Spline intervals, $N$", ylabel="Control error", title="a  Control approximation")
    ax.set_ylim(top=1.5)
    ax.legend(loc="upper right", frameon=False)
    ax = axes[0, 1]
    ax.loglog(solver.h, solver.state_sup_l1_error_sampled, "o-", color=COLORS[0])
    ax.loglog(solver.h, solver.h*solver.state_sup_l1_error_sampled.iloc[-1]/solver.h.iloc[-1], "--", color="#777777", label="$O(h)$ guide")
    ax.set(xlabel="Euler step, $h$", ylabel=r"$\max_t\|x_h-x\|_1$", title="b  Euler state error")
    ax.legend(frameon=False)
    ax = axes[1, 0]
    ax.loglog(quadrature.Q_midpoints, quadrature.absolute_error, "o-", color=COLORS[0])
    ax.loglog(quadrature.Q_midpoints,
              quadrature.absolute_error.iloc[-1]*(quadrature.Q_midpoints.iloc[-1]/quadrature.Q_midpoints)**2,
              "--", color="#777777", label=r"$O(\delta^{-2})$ guide")
    ax.set(xlabel=r"Midpoint nodes, $\delta$", ylabel="Quadrature error", title="c  Midpoint quadrature")
    ax.legend(frameon=False)
    ax = axes[1, 1]
    ax.loglog(sampling.n_samples, sampling.RMSE_empirical_mean, "o-", color=COLORS[0])
    ax.loglog(sampling.n_samples,
              sampling.RMSE_empirical_mean.iloc[-1]*np.sqrt(sampling.n_samples.iloc[-1]/sampling.n_samples),
              "--", color="#777777", label="$O(M^{-1/2})$ guide")
    ax.set(xlabel="Independent observations, $M$", ylabel="RMSE of empirical risk", title="d  Independent sampling")
    ax.legend(frameon=False)
    for ax in axes.ravel():
        ax.grid(which="major", alpha=0.16, linewidth=0.5)
    save_figure(fig, "error_diagnostics")
    return slopes


def run_learning(truth):
    rng = np.random.default_rng(SEED+2)
    n = 128
    observed_t = np.sort(rng.uniform(0, T, n))
    noise = rng.uniform(-NOISE, NOISE, n)
    observed_y = truth(observed_t)[1]+noise
    pd.DataFrame({"time": observed_t, "observed_I": observed_y,
                  "noiseless_I": truth(observed_t)[1], "noise": noise}).to_csv(DATA/"observations.csv", index=False)
    evaluator = EulerLoss((observed_t, observed_y), ninterval=12, nstep=480)
    knots = evaluator.knots
    starts = [np.full(13, 0.28), np.full(13, 0.5), np.full(13, 0.72),
              0.5+0.13*np.sin(2*np.pi*knots/T),
              0.5-0.13*np.sin(2*np.pi*knots/T)]
    records, histories, results = [], [], []
    tcheck = np.linspace(0, T, 12001)

    # A directional finite-difference check verifies the independent analytic
    # sensitivity recursion before using it during constrained optimization.
    test_theta = 0.5+0.06*np.sin(2*np.pi*knots/T)
    direction = rng.normal(size=13)
    direction /= np.linalg.norm(direction)
    eps = 1e-6
    finite_difference = (evaluator.evaluate(test_theta+eps*direction)[0]
                         -evaluator.evaluate(test_theta-eps*direction)[0])/(2*eps)
    analytic = evaluator.evaluate(test_theta)[1] @ direction
    gradient_error = float(abs(finite_difference-analytic)/max(1e-12, abs(analytic)))
    if gradient_error > 1e-5:
        raise RuntimeError("Analytic discrete sensitivity validation failed")

    for start_id, initial in enumerate(starts, 1):
        begun = time.perf_counter()
        result, history = fit_spline(evaluator, initial)
        elapsed = time.perf_counter()-begun
        learned_beta = lambda t, c=result.x.copy(): np.interp(t, knots, c)
        learned_reference = reference(learned_beta, knots=knots)
        risk = gaussian_average(lambda t: (learned_reference(t)[1]-truth(t)[1])**2)
        beta_rmse = np.sqrt(gaussian_average(lambda t: (learned_beta(t)-beta_true(t))**2))
        records.append({
            "start": start_id, "success": bool(result.success),
            "status": int(result.status), "message": str(result.message),
            "iterations": int(result.nit), "objective_evaluations": int(result.nfev),
            "training_MSE": evaluator.evaluate(result.x)[0],
            "noiseless_population_MSE": risk,
            "expected_noisy_population_MSE": risk+NOISE**2/3,
            "I_population_RMSE": np.sqrt(risk), "beta_population_RMSE": beta_rmse,
            "max_control_slope": float(np.max(np.abs(np.diff(result.x)))/(T/12)),
            "runtime_seconds": elapsed,
        })
        histories.extend({"start": start_id, "iteration": k, "training_MSE": value}
                         for k, value in enumerate(history))
        results.append(result)
        print(f"SIR fit {start_id}: MSE={records[-1]['training_MSE']:.8g}, iterations={result.nit}, success={result.success}", flush=True)
    records = pd.DataFrame(records)
    records.to_csv(DATA/"multistart_fits.csv", index=False)
    histories = pd.DataFrame(histories)
    histories.to_csv(DATA/"optimization_history.csv", index=False)
    best_index = int(np.argmin(records.training_MSE))
    best = results[best_index]
    learned_beta = lambda t: np.interp(t, knots, best.x)
    learned_reference = reference(learned_beta, knots=knots)
    pd.DataFrame({"knot_time": knots, "learned_beta": best.x,
                  "true_beta_at_knots": beta_true(knots)}).to_csv(DATA/"learned_control.csv", index=False)
    plot_t = np.linspace(0, T, 1201)
    exact_states = truth(plot_t)
    learned_states = learned_reference(plot_t)
    pd.DataFrame({"time": plot_t, "true_beta": beta_true(plot_t),
                  "learned_beta": learned_beta(plot_t), "true_S": exact_states[0],
                  "true_I": exact_states[1], "true_R": exact_states[2],
                  "learned_S_reference": learned_states[0],
                  "learned_I_reference": learned_states[1],
                  "learned_R_reference": learned_states[2]}).to_csv(DATA/"learned_trajectories.csv", index=False)

    refinements = []
    for nstep in [60, 120, 240, 480, 960]:
        ev = EulerLoss((observed_t, observed_y), ninterval=12, nstep=nstep)
        result, _ = fit_spline(ev, best.x)
        beta = lambda t, c=result.x.copy(): np.interp(t, knots, c)
        ref = reference(beta, knots=knots)
        risk = gaussian_average(lambda t: (ref(t)[1]-truth(t)[1])**2)
        refinements.append({"N_steps": nstep, "h": T/nstep,
                            "training_MSE": ev.evaluate(result.x)[0],
                            "noiseless_population_MSE": risk,
                            "I_population_RMSE": np.sqrt(risk),
                            "beta_population_RMSE": np.sqrt(gaussian_average(lambda t: (beta(t)-beta_true(t))**2)),
                            "iterations": int(result.nit), "success": bool(result.success)})
    refinements = pd.DataFrame(refinements)
    refinements.to_csv(DATA/"training_solver_refinement.csv", index=False)

    fig, axes_grid = plt.subplots(2, 2, figsize=(7.2, 5.8), constrained_layout=True)
    axes = axes_grid.ravel()
    ax = axes[0]
    ax.plot(plot_t, beta_true(plot_t), color="#222222", label="True control")
    ax.plot(plot_t, learned_beta(plot_t), color=COLORS[0], linestyle="--", label="Learned spline")
    ax.plot(knots, best.x, "o", ms=2.8, color=COLORS[0])
    ax.set(xlabel="Time", ylabel=r"Transmission rate, $\beta(t)$", title="a  Transmission rate")
    ax.legend(frameon=False, loc="lower left")
    ax = axes[1]
    ax.scatter(observed_t, observed_y, s=10, c="#929292", alpha=0.55,
               linewidths=0, label="Noisy observations")
    ax.plot(plot_t, exact_states[1], color="#222222", label="True trajectory")
    ax.plot(plot_t, learned_states[1], color=COLORS[0], linestyle="--", label="Learned trajectory")
    ax.set(xlabel="Time", ylabel="Infected proportion, $I(t)$", title="b  Infected proportion")
    ax.legend(frameon=False, loc="lower right", fontsize=11.5)
    ax = axes[2]
    for sid in range(1, 6):
        selected = histories[histories.start == sid]
        ax.semilogy(selected.iteration, selected.training_MSE,
                    color=COLORS[sid-1], alpha=0.85, label=f"Start {sid}")
    ax.axhline(NOISE**2/3, color="#777777", linestyle=":", linewidth=1,
               label="_nolegend_")
    ax.text(0.98, 0.075, "Noise variance", transform=ax.transAxes,
            ha="right", va="bottom", fontsize=11.5, color="#666666")
    ax.set(xlabel="SLSQP iteration", ylabel="Empirical squared loss", title="c  Five initializations")
    ax.legend(frameon=False, ncol=1, fontsize=11.5, loc="upper right",
              columnspacing=0.8, handlelength=1.6, handletextpad=0.4)
    ax = axes[3]
    ax.loglog(refinements.h, refinements.training_MSE, "o-", color=COLORS[0],
              label="Training loss")
    ax.loglog(refinements.h, refinements.noiseless_population_MSE, "s-", color=COLORS[1],
              label="Continuous risk")
    ax.axhline(NOISE**2/3, color="#777777", linestyle=":", linewidth=1,
               label="Noise variance")
    ax.set(xlabel="Training Euler step, $h$", ylabel="Squared loss",
           title="d  Training and continuous losses")
    ax.legend(frameon=False, loc="upper left", fontsize=11.5,
              handlelength=1.6, handletextpad=0.4)
    for ax in axes:
        ax.grid(alpha=0.16, linewidth=0.5)
    save_figure(fig, "sir_learning")
    return {"n_observations": n, "N_spline_intervals": 12, "Euler_h": 0.025,
            "best_start": best_index+1, "best_fit": records.iloc[best_index].to_dict(),
            "worst_training_MSE": float(records.training_MSE.max()),
            "all_SLSQP_success": bool(records.success.all()),
            "discrete_gradient_relative_check": gradient_error,
            "solver_refinement": refinements.to_dict(orient="records")}


def run_scalar_certificate():
    horizon, gamma = 2.0, 0.2
    x0 = np.array([0.9, 0.1, 0.0])
    beta_star, noise_amplitude = 0.5, 0.01
    nstep, nsamples, grid_intervals = 256, 64, 131072
    h = horizon/nstep
    truth = reference(lambda t: beta_star+np.zeros_like(t), horizon, x0, gamma)
    rng = np.random.default_rng(SEED+3)
    observed_t = np.sort(rng.uniform(0, horizon, nsamples))
    observed_noise = rng.uniform(-noise_amplitude, noise_amplitude, nsamples)
    observed_y = truth(observed_t)[1]+observed_noise
    pd.DataFrame({"time": observed_t, "observed_I": observed_y,
                  "noiseless_I": truth(observed_t)[1],
                  "noise": observed_noise}).to_csv(DATA/"scalar_observations.csv", index=False)

    def objective(b):
        times, states = euler(lambda t: b+np.zeros_like(t), nstep, horizon, x0, gamma)
        prediction = np.interp(observed_t, times, states[:, 1])
        return float(np.mean((prediction-observed_y)**2))

    solution = minimize_scalar(objective, bounds=(BMIN, BMAX), method="bounded",
                               options={"xatol": 1e-13, "maxiter": 400})
    beta_hat = float(solution.x)
    candidate_value = objective(beta_hat)
    grid = np.linspace(BMIN, BMAX, grid_intervals+1)
    s = np.full_like(grid, x0[0])
    i = np.full_like(grid, x0[1])
    objectives = np.zeros_like(grid)
    positions = observed_t/h
    left = np.minimum(np.floor(positions).astype(int), nstep-1)
    fraction = positions-left
    for j in range(nstep):
        incidence = grid*s*i
        next_s = s-h*incidence
        next_i = i+h*(incidence-gamma*i)
        for observation_index in np.flatnonzero(left == j):
            predicted = (1-fraction[observation_index])*i+fraction[observation_index]*next_i
            objectives += (predicted-observed_y[observation_index])**2/nsamples
        s, i = next_s, next_i
    sampled_minimum = float(objectives.min())
    sampled_argmin = float(grid[np.argmin(objectives)])

    # On the simplex, ||D_x f||_1 <= 2 max(BMAX,gamma), |d_b f|_1<=1/2.
    # Therefore the dense Euler state map is C_state-Lipschitz in b.
    # I_h<=I0[1+h(BMAX-gamma)]^nstep, and Y is within noise_amplitude
    # of an exact truth bounded by this (slightly enlarged) uniform envelope.
    state_lipschitz = 0.5*((1+h*2*max(BMAX, gamma))**nstep-1)/(2*max(BMAX, gamma))
    infected_bound = min(1.0, x0[1]*np.exp((BMAX-gamma)*horizon))
    loss_lipschitz = 2*(infected_bound+noise_amplitude)*state_lipschitz
    radius = (BMAX-BMIN)/(2*grid_intervals)
    grid_lower_bound = max(0.0, sampled_minimum-loss_lipschitz*radius)
    certified_optimization_gap = max(0.0, candidate_value-grid_lower_bound)

    variance = noise_amplitude**2/3

    def population(b, numerical=False, order=12):
        if numerical:
            times, states = euler(lambda t: b+np.zeros_like(t), nstep, horizon, x0, gamma)
            prediction = lambda t: np.interp(t, times, states[:, 1])
        else:
            trajectory = reference(lambda t: b+np.zeros_like(t), horizon, x0, gamma)
            prediction = lambda t: trajectory(t)[1]
        return variance+gaussian_average(lambda t: (prediction(t)-truth(t)[1])**2,
                                         horizon, panels=nstep, order=order)

    j_hat, j_star = population(beta_hat), variance
    jh_hat, jh_star = population(beta_hat, True), population(beta_star, True)
    f_star = objective(beta_star)
    approximation = 0.0
    numerical = abs(j_hat-jh_hat)+abs(j_star-jh_star)
    sampling = abs(jh_hat-candidate_value)+abs(jh_star-f_star)
    rhs_bound = approximation+numerical+sampling+certified_optimization_gap
    excess = j_hat-j_star
    quadrature_check = max(abs(population(beta_hat, False, order=20)-j_hat),
                           abs(population(beta_hat, True, order=20)-jh_hat),
                           abs(population(beta_star, True, order=20)-jh_star))
    if excess > rhs_bound+1e-12:
        raise RuntimeError("Comparator error-budget inequality failed")
    checks = np.array([0, len(grid)//7, len(grid)//2, len(grid)-1])
    scalar_grid_check = max(abs(objectives[k]-objective(grid[k])) for k in checks)
    if scalar_grid_check > 1e-13:
        raise RuntimeError("Vectorized grid objective validation failed")
    pd.DataFrame({"beta": grid, "discrete_empirical_MSE": objectives}).to_csv(DATA/"scalar_objective_grid.csv", index=False)
    pd.DataFrame([
        {"component": "approximation", "value": approximation,
         "meaning": "True constant belongs to the admissible scalar class"},
        {"component": "numerical_comparator_discrepancy", "value": numerical,
         "meaning": "|J(bhat)-Jh(bhat)|+|J(bstar)-Jh(bstar)|"},
        {"component": "sampling_comparator_discrepancy", "value": sampling,
         "meaning": "|Jh(bhat)-F(bhat)|+|Jh(bstar)-F(bstar)|"},
        {"component": "optimization_gap_upper_bound", "value": certified_optimization_gap,
         "meaning": "F(bhat)-max(0,min_grid F-C_F*grid_radius)"},
        {"component": "sum_of_error_terms", "value": rhs_bound,
         "meaning": "Comparator upper bound for population excess risk"},
        {"component": "population_excess_risk", "value": excess,
         "meaning": "J(bhat)-J(bstar), evaluated against a numerical reference"},
    ]).to_csv(DATA/"scalar_error_budget.csv", index=False)
    result = {
        "T": horizon, "gamma": gamma, "x0": x0.tolist(),
        "beta_star": beta_star, "beta_hat": beta_hat,
        "n_samples": nsamples, "noise_amplitude": noise_amplitude,
        "Euler_steps": nstep, "h": h, "grid_intervals": grid_intervals,
        "grid_spacing": 2*radius, "state_Lipschitz_bound": state_lipschitz,
        "infected_envelope": infected_bound, "loss_Lipschitz_bound": loss_lipschitz,
        "grid_minimum": sampled_minimum, "grid_argmin": sampled_argmin,
        "objective_at_candidate": candidate_value, "grid_lower_bound": grid_lower_bound,
        "optimization_gap_upper_bound": certified_optimization_gap,
        "J_at_candidate": j_hat, "J_at_true": j_star,
        "Jh_at_candidate": jh_hat, "Jh_at_true": jh_star,
        "F_at_true": f_star, "population_excess_risk": excess,
        "approximation_term": approximation, "numerical_comparator_term": numerical,
        "sampling_comparator_term": sampling, "budget_total": rhs_bound,
        "quadrature_order_check": quadrature_check,
        "vectorized_grid_check": scalar_grid_check,
        "floating_point_limitation": "The analytic bound concerns the exact discrete objective. Numerical evaluations use float64 and are not interval-arithmetic certificates for the continuous ODE.",
    }
    print("Scalar certificate:", json.dumps(result, indent=2), flush=True)
    return result


def main():
    start = time.perf_counter()
    config = {
        "T": T, "gamma": GAMMA, "x0": X0.tolist(),
        "beta_true": "0.5+0.2*sin(2*pi*t/12)",
        "control_min": BMIN, "control_max": BMAX, "control_Lipschitz_bound": LIP,
        "noise": "Uniform[-0.003,0.003]", "base_random_seed": SEED,
        "python": platform.python_version(), "numpy": np.__version__,
        "scipy": scipy.__version__, "matplotlib": matplotlib.__version__,
    }
    truth = reference(beta_true)
    tighter_truth = reference(beta_true, rtol=4e-13, atol=4e-15)
    check_times = np.linspace(0, T, 12001)
    config["reference_tolerance_refinement_check"] = float(np.max(np.abs(truth(check_times)-tighter_truth(check_times))))
    diagnostics = run_diagnostics(truth)
    print("Diagnostics:", json.dumps(diagnostics, indent=2), flush=True)
    learning = run_learning(truth)
    certificate = run_scalar_certificate()
    summary = {"configuration": config, "diagnostics": diagnostics,
               "learning": learning, "scalar_certificate": certificate,
               "total_runtime_seconds": time.perf_counter()-start}
    with (DATA/"summary.json").open("w") as f:
        json.dump(summary, f, indent=2)
    print(f"Completed in {summary['total_runtime_seconds']:.2f} seconds.", flush=True)


if __name__ == "__main__":
    main()

